Nesterov-Accelerated Concurrent Learning for Lyapunov-Based Deep Neural Networks

Concurrent learning (CL) has recently been extended to Lyapunov-based deep neural networks (DNNs) to obtain parameter convergence under finite rather than persistent excitation. However, the existing first-order law converges slowly, especially for high-dimensional systems and overparameterized networks. To address this problem, this paper develops a Nesterov-accelerated concurrent learning (NACL) adaptation law for uncertain second-order control-affine systems. The developed law drives momentum dynamics with recorded state-input data, so that all hidden layers of the DNN are updated online under a verifiable finite excitation condition. A dynamic state-derivative observer is designed to reconstruct the recorded input without acceleration measurements. The momentum variable introducesa cross term coupling the momentum lag error to the state-dependent DNN Jacobian and the tracking error, and a state-dependent normalization is introduced into the momentum filter to dominate it. A Lyapunov-based analysis establishes exponential convergence of the tracking, momentum, observer, and weight estimation errors to a bounded residual ball. Simulations on a six- degree-of-freedom unmanned underwater vehicle demonstrate a 24.5% and 62.9% reduction in the root-mean-square function approximation error relative to first-order CL and to a higher-order tuner without CL, respectively.

==> anc/README.md <==
# Simulation code for "Nesterov-Accelerated Concurrent Learning for Lyapunov-Based Deep Neural Networks"

H. Papi and O. S. Patil, Division of Electrical and Computer Engineering,
Louisiana State University.

These are the ancillary files for the preprint. They reproduce Table I and
Fig. 1 of the paper exactly.

## Contents

| file | |
|---|---|
| `hocl_sim.py` | the whole study in one file: the DNN and its analytic Jacobian, the 6-DOF UUV plant, the four adaptation laws, the integrator, the metrics, the figures, the excitation study and the self-tests |
| `results/*.npz` | six cached trajectories, enough to rebuild every number and figure in the paper without re-integrating |
| `metrics.csv` | the script's own output, for checking a run against ours |

`hocl_sim.py` needs `numpy`, `scipy` and `matplotlib`, and nothing else.

## Reproducing the paper

```bash
python3 hocl_sim.py
```

In about ten seconds this writes `metrics.csv`, saves every plot as an `.eps`
beside the script, and opens them on screen. Add `--no-show` to skip the
windows, `--png` or `--pdf` for a second copy of each figure in that format.

- **Table I** is the `cmp1`, `cmp1_impr`, `cmp2` and `cmp2_impr` blocks of
  `metrics.csv` — filter on the first column. The version typeset in the paper
  is the same file with the four method labels shortened to fit the column.
- **Fig. 1** is `fig20_all_methods_approx_error`.

The run is deterministic. Every random draw goes through
`numpy.random.default_rng` with a fixed seed (`SEED_W = 1` for the weight
initialization, `SEED_OT = 7` for the off-trajectory test set, `SEED_M = 2` for
the per-method generator), so repeated runs give byte-identical output on the
same machine. Across different BLAS builds the last digit or two can move.

> If the six `.npz` files arrive flat rather than inside a `results/` folder,
> put them in a folder named `results` beside `hocl_sim.py` before running.

## Other entry points

```bash
python3 hocl_sim.py metrics     # metrics.csv only
python3 hocl_sim.py figures     # the plots only
python3 hocl_sim.py excitation  # the Gramian excitation study
python3 hocl_sim.py selftest    # plant, Jacobian, observer, step halving
python3 hocl_sim.py run --all   # re-integrate every trajectory from scratch
```

`run --all` rebuilds `results/` and takes roughly an hour. The self-tests are
the independent checks on the model: the kinematic Jacobian derivative by
complex-step differentiation against central differences, the inertia matrix
for symmetry and positive definiteness, earth-frame against body-frame
integration, and the sign and accuracy of the state-derivative observer.

Figures that depend on runs not included here (the target-DNN case and the
alternative data protocols) are skipped automatically; `run --all` regenerates
the trajectories they need.


==> anc/hocl_sim.py <==
"""Higher-order concurrent-learning DNN tuner -- complete simulation study.

Everything in one file: the DNN and its analytic Jacobian, the plant, the four
adaptation laws, the integrator, the metrics, the CSV export, the plots, the
excitation study, the hyperparameter search and the self-tests.

Needs numpy, scipy and matplotlib.

    python3 hocl_sim.py                # the default run: writes metrics.csv,
                                       # saves every plot as an .eps, and shows
                                       # them all on screen
    python3 hocl_sim.py all --no-show  # same, without the windows
    python3 hocl_sim.py all --png      # also write a .png of each plot
    python3 hocl_sim.py all --pdf      # also write a .pdf of each plot
    python3 hocl_sim.py metrics        # metrics.csv only
    python3 hocl_sim.py figures        # the plots only
    python3 hocl_sim.py selftest       # plant, Jacobian, observer, step halving
    python3 hocl_sim.py tune screen    # hyperparameter search
    python3 hocl_sim.py run --all      # re-integrate every trajectory (~70 min)
    python3 hocl_sim.py excitation     # Gramian excitation study

Methods
    proposed   higher-order CL/FE tuner, eqs. (1)-(5) of the derivation
    hart       R. G. Hart, O. S. Patil, Z. I. Bell, W. E. Dixon, "Concurrent
               Learning for System Identification and Control Using
               Lyapunov-Based Deep Neural Networks", IEEE L-CSS 9 (2025)
               2957-2962, eqs. (8), (10), (11), (14)-(16)
    accel      D. M. Le, O. S. Patil, C. F. Nino, W. E. Dixon, "Accelerated
               Gradient Approach for Deep Neural Network-Based Adaptive Control
               of Unknown Nonlinear Systems", IEEE TNNLS 36 (2025) 6299-6312,
               Appendix eqs. (51)-(53)  (higher-order tuner, no CL)
    gradient   first-order Lyapunov-based DNN baseline (gamma_1 = 0)

Plant
    The 6-DOF unmanned underwater vehicle of O. S. Patil, D. M. Le, C. F. Nino,
    W. E. Dixon, "Simultaneous Online System Identification and Control using
    Composite Adaptive Lyapunov-Based Deep Neural Networks", sec. VI and
    Table IV: xddot = f(x, xdot) + g(x) u in the earth frame, with
    M(x) = J^-T M_b J^-1 and g(x) = M(x)^-1 known and inverted in the control
    law (tau = M(x) u, their eq. (39)), tracking their helical reference for
    30 s.  A second scenario replaces f by a frozen target network so that the
    parameter error is measurable.

All four drive the same plant, control structure, DNN, initial weights and
shared gains, so the only difference between runs is the adaptation law.

Requires numpy and scipy; matplotlib only for the ``figures`` subcommand.
"""

from __future__ import annotations

import argparse
import csv
import json
import os
import sys
import time
from dataclasses import dataclass, field

from multiprocessing import Pool

try:
    import numpy as np
    from scipy.linalg import cho_factor, cho_solve, eigvalsh
    import matplotlib                                          # noqa: F401
except ModuleNotFoundError as _exc:                            # pragma: no cover
    sys.exit(
        f"\n{__file__}\n"
        f"  missing package: {_exc.name}\n\n"
        f"  This script needs numpy, scipy and matplotlib.  Install them into\n"
        f"  the interpreter you are running it with:\n\n"
        f"      {sys.executable} -m pip install --user numpy scipy matplotlib\n\n"
        f"  If that interpreter has no pip (Apple's Command Line Tools python3\n"
        f"  often does not), install a full Python -- e.g. `brew install python`\n"
        f"  -- and pick it in VS Code with Cmd+Shift+P > Python: Select\n"
        f"  Interpreter.\n")

#: True when this file was pasted into a Jupyter/IPython cell rather than run
#: as a script.  A notebook defines no __file__ and owns sys.argv, so both have
#: to be handled differently.
IN_NOTEBOOK = "ipykernel" in sys.modules

try:
    HERE = os.path.dirname(os.path.abspath(__file__))
except NameError:                  # pasted into a notebook cell
    HERE = os.getcwd()
RESULTS = os.path.join(HERE, "results")
FIGS = HERE                       # figures land beside the script
TUNING = os.path.join(HERE, "tuning")

#: numpy/BLAS already uses every core, so a worker pool only fights with it
NPROC = 1


# ==========================================================================
#  Deep neural network: forward pass, analytic Jacobian, projection
# ==========================================================================
#
#   Fully-connected DNN with analytic Jacobian.
#
#   Model (Hart et al., LCSYS 2025, eq. (1); Patil et al., LCSYS 2022):
#
#       Psi(X, theta) = v_k^T phi_k o ... o v_1^T phi_1 ( v_0^T X_a )
#
#   with theta = [vec(v_0)^T, ..., vec(v_k)^T]^T and column-major vec(.),
#   so that vec(ABC) = (C^T kron A) vec(B).
#
#   Shorthand recursion
#       Phi_0 = v_0^T X_a,                Phi_j = v_j^T phi_j(Phi_{j-1}).
#
#   Jacobian  J(X, theta) = dPsi/dtheta = [J_0, ..., J_k] with
#
#       J_j = ( prod_{l=j+1}^{k} v_l^T phi_l' ) ( I_{L_{j+1}} kron phi_j^T ),
#       phi_0 := X_a.
#
#   Every routine is batched over the leading axis so that the concurrent-learning
#   history stack is evaluated with a single BLAS call.
#

class DNN:
    """Feedforward DNN with the bias-augmented activation of Hart et al.

    ``dims = [L0, L1, ..., Lk, Lk1]`` where ``L0 = m + 1`` (augmented input),
    ``L1..Lk`` are the hidden widths and ``Lk1 = n`` is the output dimension.
    The last entry of every hidden activation vector is pinned to 1 so that the
    following layer carries a bias, exactly as in phi_j = [s_1 ... s_{Lj-1} 1]^T.
    """

    def __init__(self, dims):
        self.dims = [int(d) for d in dims]
        if len(self.dims) < 3:
            raise ValueError("need at least one hidden layer")
        self.k = len(self.dims) - 2           # number of hidden layers
        self.m = self.dims[0] - 1             # raw input dimension
        self.n = self.dims[-1]                # output dimension
        # phi_j : R^{L_j} -> R^{L_j + 1} appends the bias 1, so v_j has L_j + 1 rows
        # for j >= 1 (the input is augmented once by _augment).  No weight is dead.
        self.shapes = [(self.dims[0], self.dims[1])] + \
            [(self.dims[j] + 1, self.dims[j + 1]) for j in range(1, self.k + 1)]
        self.sizes = [a * b for a, b in self.shapes]
        self.rho = int(sum(self.sizes))
        self.offs = np.concatenate([[0], np.cumsum(self.sizes)]).astype(int)

    # ------------------------------------------------------------------ utils
    def unpack(self, theta):
        """theta (rho,) -> list of weight matrices v_j (column-major vec)."""
        return [
            theta[self.offs[j]:self.offs[j + 1]].reshape(self.shapes[j], order="F")
            for j in range(self.k + 1)
        ]

    def pack(self, mats):
        return np.concatenate([np.asarray(M).reshape(-1, order="F") for M in mats])

    def random_theta(self, rng, low=-0.25, high=0.25):
        return rng.uniform(low, high, size=self.rho)

    @staticmethod
    def _augment(X):
        X = np.atleast_2d(np.asarray(X, dtype=float))
        return np.concatenate([X, np.ones((X.shape[0], 1))], axis=1)

    # --------------------------------------------------------------- forward
    def forward(self, X, theta):
        """Psi(X, theta).  X: (m,) or (B, m) -> (B, n)."""
        V = self.unpack(theta)
        z = self._augment(X) @ V[0]
        for j in range(1, self.k + 1):
            t = np.tanh(z)
            t = np.concatenate([t, np.ones((t.shape[0], 1))], axis=1)   # append bias
            z = t @ V[j]
        return z

    def forward_jac(self, X, theta):
        """Return (Psi, J) with Psi: (B, n) and J: (B, n, rho)."""
        V = self.unpack(theta)
        Xa = self._augment(X)
        B = Xa.shape[0]

        phis = [Xa]                           # phi_0 := X_a
        dphis = [None]
        z = Xa @ V[0]
        for j in range(1, self.k + 1):
            t = np.tanh(z)
            d = 1.0 - t * t                   # (B, L_j): derivative of the non-bias part
            phis.append(np.concatenate([t, np.ones((B, 1))], axis=1))
            dphis.append(d)
            z = phis[-1] @ V[j]
        Psi = z

        # A_k = I_n ;  A_j = A_{j+1} @ (v_{j+1}^T diag(phi'_{j+1}))
        A = np.broadcast_to(np.eye(self.n), (B, self.n, self.n)).copy()
        blocks = [None] * (self.k + 1)
        blocks[self.k] = A
        for j in range(self.k - 1, -1, -1):
            L = dphis[j + 1].shape[1]         # drop the bias row of v_{j+1}
            M = V[j + 1].T[None, :, :L] * dphis[j + 1][:, None, :]
            A = A @ M
            blocks[j] = A

        Js = []
        for j in range(self.k + 1):
            Aj = blocks[j]                    # (B, n, L_{j+1})
            pj = phis[j]                      # (B, L_j)
            # column index of (a, b) under column-major vec is a + b*L_j
            Js.append((Aj[:, :, :, None] * pj[:, None, None, :]).reshape(B, self.n, -1))
        return Psi, np.concatenate(Js, axis=2)

    def jacobian(self, X, theta):
        return self.forward_jac(X, theta)[1]

    def identifiable_mask(self):
        """All entries are structurally identifiable with the appended-bias
        parametrization (kept for compatibility with the logging code)."""
        return np.ones(self.rho, dtype=bool)

    # ------------------------------------------------------------ CL Gramian
    @staticmethod
    def gramian(J):
        """Phi_J = sum_i J_i^T J_i for a batch J of shape (B, n, rho)."""
        B, n, rho = J.shape
        Jm = J.reshape(B * n, rho)
        return Jm.T @ Jm


def project_ball(v, radius):
    """Euclidean projection of ``v`` onto {x : ||x|| <= radius}."""
    nv = np.linalg.norm(v)
    return v if nv <= radius else v * (radius / nv)


def project_tangent(theta, direction, radius, Gamma_theta=None):
    """Projection operator proj{Gamma y} of Krstic et al., Appendix E, for the
    ball {||theta|| <= radius}.  ``direction`` is Gamma y.  When ``theta`` is on
    the boundary and the update points outward, the Gamma-weighted normal
    component is removed:  Gamma y - Gamma th (th^T Gamma y) / (th^T Gamma th).
    ``Gamma_theta`` is Gamma @ theta; if omitted, Gamma = I is assumed, which
    is the correct form for the constant-gain baselines.  This is the form
    that satisfies (th - xi)^T Gamma^{-1} (proj{Gamma y} - Gamma y) <= 0.
    """
    nt = np.linalg.norm(theta)
    if nt < radius:
        return direction
    outward = theta @ direction
    if outward <= 0.0:
        return direction
    if Gamma_theta is None:
        return direction - (outward / (nt * nt)) * theta
    return direction - (outward / (theta @ Gamma_theta)) * Gamma_theta


# ==========================================================================
#  Plant models and reference trajectory
# ==========================================================================
#
#   Second-order control-affine plants   xddot = f(x, xdot) + g(x, xdot) tau.
#
#   ``UUV``
#       The 6-DOF unmanned underwater vehicle of O. S. Patil, E. J. Griffis,
#       W. A. Makumi and W. E. Dixon, "Simultaneous Online System
#       Identification and Control using Composite Adaptive Lyapunov-Based
#       Deep Neural Networks", arXiv:2311.13056v2, Appendix IX.2 -- the vehicle
#       of N. Fischer, D. Hughes, P. Walters, E. Schwartz and W. E. Dixon,
#       IEEE Trans. Robot. 30(4):845-852, 2014, with the mass, inertia and
#       hydrodynamic-damping parameters of Table IV (Dixon, Behal, Dawson and
#       Nagarkatti, "Nonlinear Control of Engineering Systems", eq. (2.247)).
#
#       Body-fixed:  M_b nudot + V_m(nu) nu + D_b(nu) nu + G_b = tau_b
#       Kinematics:  xdot = J(x) nu
#       Earth-fixed: M(x) xddot + C(.) xdot + D(.) xdot + G(x) = tau_n
#       with  M = J^-T M_b J^-1,  C = J^-T [V_m - M_b J^-1 Jdot] J^-1,
#             D = J^-T D_b J^-1, G = J^-T G_b,  tau_n = J^-T tau_b,
#       so that  f = -M^-1 (C xdot + D xdot + G)  and  g = M^-1.
#
#       Substituting M^-1 = J M_b^-1 J^T and J^-1 xdot = nu collapses the drift
#       to  f = Jdot nu - J M_b^-1 [V_m(nu) nu + D_b(nu) nu + G_b],  i.e. simply
#       xddot = Jdot nu + J nudot.  That form is used here: it needs no explicit
#       C and is far better conditioned.  The vehicle is neutrally buoyant, so
#       G_b = 0.
#
#       Unlike the unit-input-gain plants of Hart et al. and Le et al., g is not
#       the identity.  It is, however, *known*: the controllers form the virtual
#       acceleration input u and emit the physical wrench tau = g^+ u = M(x) u,
#       exactly as Patil et al. do with g^+ in their eq. (39).  The DNN still
#       approximates the drift f alone, and the adaptation analysis is untouched
#       because g g^+ = I.
#
#   ``TargetDNNPlant``
#       The drift is generated by a frozen DNN of the same architecture as the
#       estimator.  Then theta* is known exactly and eps(X) == 0, so ||thetatilde||
#       can be plotted directly, which is what the local exponential estimate of the
#       proposed analysis (eq. (24b)) actually bounds.
#

# --------------------------------------------------------------------------- #
#  Reference trajectory: the helix of Patil et al., Appendix IX.2
#      xd = [2 cos(0.5 t), 2 sin(0.5 t), 0.1 t, 0, 0, -0.125 t]
# --------------------------------------------------------------------------- #
def reference(t):
    """xd, xd_dot, xd_ddot in R^6 for the UUV helical trajectory."""
    w, c, s = 0.5, np.cos(0.5 * t), np.sin(0.5 * t)
    xd = np.array([2.0 * c, 2.0 * s, 0.1 * t, 0.0, 0.0, -0.125 * t])
    vd = np.array([-2.0 * w * s, 2.0 * w * c, 0.1, 0.0, 0.0, -0.125])
    ad = np.array([-2.0 * w * w * c, -2.0 * w * w * s, 0.0, 0.0, 0.0, 0.0])
    return xd, vd, ad


# --------------------------------------------------------------------------- #
#  Plants
# --------------------------------------------------------------------------- #
class UUV:
    """6-DOF unmanned underwater vehicle (Patil et al., Appendix IX.2)."""

    name = "6-DOF UUV"
    n = 6
    has_theta_star = False
    unit_input_gain = False

    #: Table IV -- mass/inertia and linear/quadratic hydrodynamic damping
    M_DIAG = np.array([215.0, 265.0, 265.0, 40.0, 80.0, 80.0])
    D_LIN = np.array([70.0, 100.0, 200.0, 30.0, 50.0, 50.0])
    D_QUAD = np.array([100.0, 200.0, 50.0, 50.0, 100.0, 100.0])

    def __init__(self):
        self.x0 = np.array([-0.5, -0.5, -0.5, 0.0, 0.0, 0.0])
        self.v0 = np.zeros(6)

    # ------------------------------------------------------------ kinematics
    @staticmethod
    def jacobian(eta2):
        """Marine kinematic Jacobian J(x) for eta2 = [phi, theta, psi] (ZYX).

        Accepts complex input so that Jdot can be taken by a complex step.
        """
        phi, th, psi = eta2[0], eta2[1], eta2[2]
        cph, sph = np.cos(phi), np.sin(phi)
        cth, sth = np.cos(th), np.sin(th)
        cps, sps = np.cos(psi), np.sin(psi)
        J = np.zeros((6, 6), dtype=np.result_type(phi, 1.0))
        J[0, 0] = cps * cth
        J[0, 1] = -sps * cph + cps * sth * sph
        J[0, 2] = sps * sph + cps * cph * sth
        J[1, 0] = sps * cth
        J[1, 1] = cps * cph + sph * sth * sps
        J[1, 2] = -cps * sph + sth * sps * cph
        J[2, 0] = -sth
        J[2, 1] = cth * sph
        J[2, 2] = cth * cph
        J[3, 3] = 1.0
        J[3, 4] = sph * sth / cth
        J[3, 5] = cph * sth / cth
        J[4, 4] = cph
        J[4, 5] = -sph
        J[5, 4] = sph / cth
        J[5, 5] = cph / cth
        return J

    @classmethod
    def jacobian_dot(cls, eta2, eta2_dot, h=1e-20):
        """Jdot = sum_i (dJ/deta2_i) eta2dot_i, by complex step."""
        Jd = np.zeros((6, 6))
        for i in range(3):
            p = np.asarray(eta2, dtype=complex).copy()
            p[i] += 1j * h
            Jd += np.imag(cls.jacobian(p)) / h * eta2_dot[i]
        return Jd

    # -------------------------------------------------------- body-fixed terms
    @classmethod
    def coriolis(cls, nu):
        """Body-fixed centripetal-Coriolis matrix V_m(nu)."""
        m, z = cls.M_DIAG, nu
        return np.array([
            [0.0, 0.0, 0.0, 0.0, m[2] * z[2], -m[1] * z[1]],
            [0.0, 0.0, 0.0, -m[2] * z[2], 0.0, m[0] * z[0]],
            [0.0, 0.0, 0.0, m[1] * z[1], -m[0] * z[0], 0.0],
            [0.0, m[2] * z[2], -m[1] * z[1], 0.0, m[5] * z[5], -m[4] * z[4]],
            [-m[2] * z[2], 0.0, m[0] * z[0], -m[5] * z[5], 0.0, m[3] * z[3]],
            [m[1] * z[1], -m[0] * z[0], 0.0, m[4] * z[4], -m[3] * z[3], 0.0],
        ])

    @classmethod
    def damping(cls, nu):
        """Diagonal of D_b(nu), returned as a vector."""
        return cls.D_LIN + cls.D_QUAD * np.abs(nu)

    # ------------------------------------------------------------------ drift
    def _f_one(self, x, xd):
        J = self.jacobian(x[3:6])
        nu = np.linalg.solve(J, xd)
        Jd = self.jacobian_dot(x[3:6], xd[3:6])
        body = self.coriolis(nu) @ nu + self.damping(nu) * nu      # G_b = 0
        return Jd @ nu - J @ (body / self.M_DIAG)

    def f(self, X):
        """X = [x; xdot] with shape (12,) or (B, 12) -> (B, 6)."""
        X = np.atleast_2d(np.asarray(X, dtype=float))
        return np.array([self._f_one(row[:6], row[6:]) for row in X])

    # ------------------------------------------------- control effectiveness
    def ginv_one(self, x):
        """g^+ = M(x) = J^-T M_b J^-1: the wrench realising a unit xddot."""
        Ji = np.linalg.inv(self.jacobian(x[3:6]))
        return Ji.T @ (self.M_DIAG[:, None] * Ji)

    def wrench(self, X, u):
        """Physical input tau = g^+(x) u for the virtual acceleration input u."""
        return self.ginv_one(np.asarray(X)[:6]) @ u


class TargetDNNPlant:
    """f(X) = Psi(X, theta*) for a frozen target network: theta* is known."""

    name = "target-DNN drift"
    has_theta_star = True
    unit_input_gain = True

    def __init__(self, dnn: DNN, theta_star, x0=None, v0=None, bias=None):
        self.dnn = dnn
        self.theta_star = np.asarray(theta_star, dtype=float)
        self.n = dnn.n
        self.bias = np.zeros(self.n) if bias is None else np.asarray(bias, float)
        self.x0 = np.array([-0.5, -0.5, -0.5, 0.0, 0.0, 0.0]) if x0 is None else x0
        self.v0 = np.zeros(self.n) if v0 is None else v0

    def f(self, X):
        return self.dnn.forward(X, self.theta_star) + self.bias

    def wrench(self, X, u):
        return u


# ==========================================================================
#  Simulation machinery: spectral tracking, history stack, logging, metrics
# ==========================================================================
#
#   Shared simulation machinery: spectral tracking, history stack, integrator.
#

# --------------------------------------------------------------------------- #
#  Cheap warm-started spectral bounds for a slowly varying SPD matrix
# --------------------------------------------------------------------------- #
class SpectralTracker:
    """Warm-started power / inverse-power iteration for lambda_max, lambda_min."""

    def __init__(self, rho, rng, iters=4):
        self.iters = iters
        self.vmax = rng.standard_normal(rho)
        self.vmax /= np.linalg.norm(self.vmax)
        self.vmin = rng.standard_normal(rho)
        self.vmin /= np.linalg.norm(self.vmin)

    def update(self, P, cP):
        v = self.vmax
        for _ in range(self.iters):
            v = P @ v
            v /= np.linalg.norm(v) + 1e-300
        self.vmax = v
        lmax = float(v @ (P @ v))

        w = self.vmin
        for _ in range(self.iters):
            w = cho_solve(cP, w)
            w /= np.linalg.norm(w) + 1e-300
        self.vmin = w
        lmin = float(w @ (P @ w))
        return lmin, lmax


# --------------------------------------------------------------------------- #
#  Concurrent-learning history stack
# --------------------------------------------------------------------------- #
class HistoryStack:
    """History stack of (X_i, u_i, Deltahat_i), collected after the observer settles.

    ``mode='sliding'`` reproduces Hart et al.: the most recent ``size`` samples,
    refreshed every ``refresh`` steps.  Over a 2 s window of a smooth trajectory
    the inputs trace a short arc, so the stack Jacobians span a very
    low-dimensional subspace and ``Phi_J`` stays numerically singular no matter
    how many samples are kept -- excitation is limited by the *extent* of the
    data, not by their number.

    ``mode='spread'`` is the classical concurrent-learning protocol: one datum
    every ``sample_every`` steps is *retained* in a ring buffer of ``size``, so
    the stack covers ``size * sample_every * h`` seconds of trajectory.  Old data
    stay valid because u_i and Deltahat_i are instantaneous physical quantities
    at t_i, while J(X_i, thetahat) is always re-evaluated at the current weights.
    The stack becomes active once ``min_size`` samples are held, and
    lambda_min(Phi_J) then grows as excitation accumulates.
    """

    def __init__(self, size=200, refresh=5, mode="sliding",
                 sample_every=50, min_size=40):
        self.size, self.refresh, self.mode = size, refresh, mode
        self.sample_every, self.min_size = sample_every, min_size
        self.buf_X, self.buf_u, self.buf_D = [], [], []
        self.X = None
        self.u = None
        self.D = None
        self._since = 0
        self._n_seen = 0
        # "retained" mode: fill one sample every `fill_every` steps; once the
        # stack holds `size` samples, a candidate every `cand_every` steps
        # replaces the oldest sample only if (rank, lambda_min) of the Gramian
        # evaluated at the current weights does not decrease.  The X_i are
        # never otherwise altered; J(X_i, thetahat) is re-evaluated each step.
        self.fill_every, self.cand_every = 2, 5
        self.pending = None
        self.n_repl, self.n_cand = 0, 0

    @property
    def active(self):
        return self.X is not None

    def collect(self, X, u, D):
        self._n_seen += 1
        if self.mode == "retained":
            if len(self.buf_X) < self.size:
                if (self._n_seen - 1) % self.fill_every == 0:
                    self.buf_X.append(np.array(X)); self.buf_u.append(np.array(u))
                    self.buf_D.append(np.array(D)); self._since = 1
            elif (self._n_seen - 1) % self.cand_every == 0:
                self.pending = (np.array(X), np.array(u), np.array(D))
            return
        if self.mode == "spread" and (self._n_seen - 1) % self.sample_every:
            return
        self.buf_X.append(np.array(X))
        self.buf_u.append(np.array(u))
        self.buf_D.append(np.array(D))
        cap = self.size if self.mode == "spread" else 4 * self.size
        while len(self.buf_X) > cap:
            del self.buf_X[0], self.buf_u[0], self.buf_D[0]
        self._since += 1

    def maybe_refresh(self):
        if self.mode == "retained":
            if len(self.buf_X) < self.min_size:
                return False
            if self.X is None or len(self.buf_X) != len(self.X) or self._since:
                self._since = 0
                self.X = np.array(self.buf_X); self.u = np.array(self.buf_u)
                self.D = np.array(self.buf_D)
                return True
            return False
        if self.mode == "spread":
            if len(self.buf_X) < self.min_size:
                return False
            if self.X is not None and len(self.buf_X) == len(self.X):
                return False
            self.X = np.array(self.buf_X)
            self.u = np.array(self.buf_u)
            self.D = np.array(self.buf_D)
            return True
        if len(self.buf_X) < self.size:
            return False
        if self.X is not None and self._since < self.refresh:
            return False
        self._since = 0
        self.X = np.array(self.buf_X[-self.size:])
        self.u = np.array(self.buf_u[-self.size:])
        self.D = np.array(self.buf_D[-self.size:])
        return True

    def try_replace(self, dnn, th, PhiJ, J0):
        """Singular-value-based replacement (retained mode).  ``PhiJ`` is the
        unnormalized Gramian sum_i J_i^T J_i at ``th`` and ``J0`` the Jacobian
        of the oldest sample.  Returns True if the oldest sample was replaced."""
        if self.pending is None or len(self.buf_X) < self.size:
            return False
        Xn, un, Dn = self.pending
        self.pending = None
        self.n_cand += 1
        Jn = dnn.jacobian(Xn, th)[0]
        cand = PhiJ - J0.T @ J0 + Jn.T @ Jn
        w0 = eigvalsh(PhiJ); w1 = eigvalsh(cand)
        tol = 1e-9 * max(w0[-1], w1[-1], 1e-30)
        r0 = int(np.sum(w0 > tol)); r1 = int(np.sum(w1 > tol))
        if (r1, w1[0]) >= (r0, w0[0]):
            del self.buf_X[0], self.buf_u[0], self.buf_D[0]
            self.buf_X.append(Xn); self.buf_u.append(un); self.buf_D.append(Dn)
            self.X = np.array(self.buf_X); self.u = np.array(self.buf_u)
            self.D = np.array(self.buf_D)
            self.n_repl += 1
            return True
        return False


# --------------------------------------------------------------------------- #
#  Logger
# --------------------------------------------------------------------------- #
@dataclass
class Log:
    t: list = field(default_factory=list)
    e: list = field(default_factory=list)
    r: list = field(default_factory=list)
    u: list = field(default_factory=list)
    tau: list = field(default_factory=list)
    ftil: list = field(default_factory=list)
    th_norm: list = field(default_factory=list)
    th_err: list = field(default_factory=list)
    eta: list = field(default_factory=list)
    Nt: list = field(default_factory=list)
    lam_min_phi: list = field(default_factory=list)
    lam_min_phi_id: list = field(default_factory=list)
    gam_min: list = field(default_factory=list)
    gam_max: list = field(default_factory=list)
    t_ot: list = field(default_factory=list)
    ot: list = field(default_factory=list)

    def arrays(self):
        out = {}
        for k, v in self.__dict__.items():
            out[k] = np.asarray(v) if len(v) else np.asarray([])
        return out


# --------------------------------------------------------------------------- #
#  Metrics
# --------------------------------------------------------------------------- #
def chol(P):
    return cho_factor(P, lower=True, check_finite=False)


def gsolve(cP, B):
    """Gamma @ B  where  Gamma = P^{-1}  and ``cP`` is a Cholesky factor of P."""
    return cho_solve(cP, B, check_finite=False)


# ==========================================================================
#  The four adaptation schemes
# ==========================================================================
#
#   The three adaptation schemes compared in this study.
#
#   ``ProposedHOCL``   -- higher-order, concurrent-learning, finite-excitation DNN
#                         tuner (eqs. (1)-(5) of the accompanying derivation).
#   ``HartCLDNN``      -- Hart, Patil, Bell, Dixon, "Concurrent Learning for System
#                         Identification and Control Using Lyapunov-Based Deep
#                         Neural Networks", IEEE L-CSS 9 (2025) 2957-2962,
#                         eqs. (8), (10), (11), (14)-(16).
#   ``AccelGradDNN``   -- Le, Patil, Nino, Dixon, "Accelerated Gradient Approach for
#                         Deep Neural Network-Based Adaptive Control of Unknown
#                         Nonlinear Systems", IEEE TNNLS 36 (2025) 6299-6312,
#                         Appendix eqs. (51)-(53) (higher-order tuner, no CL).
#   ``GradientDNN``    -- first-order Lyapunov-based DNN baseline (gamma_1 = 0).
#
#   All four drive the same plant, the same control structure and the same DNN, so
#   the only difference between runs is the adaptation law.
#

class Diverged(RuntimeError):
    pass


@dataclass
class Gains:
    # --- control / tracking ------------------------------------------------
    alpha1: float = 15.0
    k1: float = 3.0
    # --- dynamic state-derivative observer ---------------------------------
    alpha2: float = 50.0
    kDelta: float = 20.0
    T_settle: float = 5.0
    # --- concurrent learning ----------------------------------------------
    gamma1: float = 20.0
    gamma2: float = 1e-3
    stack_size: int = 150
    stack_refresh: int = 5
    stack_mode: str = "retained"
    stack_sample_every: int = 50     # 'spread' mode: one datum every 0.5 s
    stack_min_size: int = 40
    # --- least-squares gain band  (guarded law, eq. (19a)) -----------------
    Gamma0: float = 0.25
    lam_gam_min: float = 1e-4
    lam_gam_max: float = 10.0
    # --- Hart et al. forgetting factor -------------------------------------
    beta_forget: float = 0.1
    # --- proposed higher-order tuner ---------------------------------------
    beta: float = 0.5           # HOT gain
    kappa: float = 0.1          # gain-law forgetting
    nu: float = 0.05            # eq. (5) caps nu at 1/4; see tune.py
    mu1: float = None           # set from (13) if left None
    mu2: float = None
    # --- accelerated-gradient (Le/Patil) tuner -----------------------------
    gamma_nu: float = 0.25
    gamma_theta: float = 0.5
    beta_s: float = 0.05
    # --- projection --------------------------------------------------------
    theta_bar: float = 20.0

    def finalize(self):
        d_nu = 1.0 + self.nu / 2.0
        if self.mu1 is None:
            self.mu1 = 1.05 * 2.0 / (self.beta * self.k1)
        if self.mu2 is None:
            self.mu2 = 1.05 * d_nu * self.gamma1 / self.beta
        return self


# --------------------------------------------------------------------------- #
class MethodBase:
    uses_observer = False
    uses_stack = False
    tracks_eta = False

    def __init__(self, dnn, plant, g: Gains, theta0, rng, label=None):
        self.dnn, self.plant, self.g = dnn, plant, g.finalize()
        self.rng = rng
        self.n = plant.n
        self.rho = dnn.rho
        self.x = np.array(plant.x0, dtype=float)
        self.v = np.array(plant.v0, dtype=float)
        self.th = np.array(theta0, dtype=float)
        self.label = label or self.name
        self._u = np.zeros(self.n)
        self._Nt = 1.0
        self._lam_phi = 0.0
        self._lam_phi_id = 0.0
        self._gam = (1.0 / g.Gamma0, 1.0 / g.Gamma0)

    # ------------------------------------------------------------------ utils
    def _err(self, t, x, v):
        xd, vd, ad = reference(t)
        e = x - xd
        ed = v - vd
        return ad, e, ed, ed + self.g.alpha1 * e

    def _nominal_u(self, ad, e, ed, r, Psi):
        g = self.g
        return ad - Psi - g.k1 * r - e - g.alpha1 * ed

    def record(self, t, log: Log, ot_X=None, do_ot=False):
        X = np.concatenate([self.x, self.v])
        ad, e, ed, r = self._err(t, self.x, self.v)
        Psi = self.dnn.forward(X, self.th)[0]
        log.t.append(t)
        log.e.append(e.copy())
        log.r.append(r.copy())
        log.u.append(self._u.copy())
        log.tau.append(self.plant.wrench(X, self._u))
        log.ftil.append(self.plant.f(X)[0] - Psi)
        log.th_norm.append(float(np.linalg.norm(self.th)))
        log.Nt.append(self._Nt)
        log.lam_min_phi.append(self._lam_phi)
        log.lam_min_phi_id.append(getattr(self, "_lam_phi_id", 0.0))
        log.gam_min.append(self._gam[0])
        log.gam_max.append(self._gam[1])
        if self.plant.has_theta_star:
            log.th_err.append(self.plant.theta_star - self.th)
        if self.tracks_eta:
            log.eta.append(float(np.linalg.norm(self.th - self.Lam)))
        if do_ot and ot_X is not None:
            fot = self.plant.f(ot_X) - self.dnn.forward(ot_X, self.th)
            log.t_ot.append(t)
            log.ot.append(float(np.mean(np.linalg.norm(fot, axis=1))))


# --------------------------------------------------------------------------- #
class ObserverMixin:
    """Dynamic state-derivative observer, Hart et al. eqs. (10), (11).

    With  Delta = xddot,  Deltatilde = Delta - Dhat  and  rtilde = r - rhat,

        rhatdot   = Dhat - xdd_d + alpha1 edot + alpha2 rtilde        (10)
        rtildedot = Deltatilde - alpha2 rtilde                        (12)

    The error dynamics used in the observer Lyapunov analysis are
    Deltatildedot = fdot - rtilde - kD Deltatilde, and since
    Deltatildedot = (fdot + udot) - Dhatdot, this forces

        Dhatdot = rtilde + kD Deltatilde + udot,

    i.e. the sign of udot in (11) is *positive*.  Substituting the measurable
    Deltatilde = rtildedot + alpha2 rtilde from (12) and integrating gives the
    implementable, udot-free form used here:

        Dhat(t) = Dhat0 + kD (rtilde(t) - rtilde(t0)) + (u(t) - u(t0)) + I(t),
        Idot    = (kD alpha2 + 1) rtilde.

    Equation (11) and the integrated expression as printed in the paper carry a
    minus sign there; with that sign Deltatilde is driven by -2 udot and never
    converges.  Set ``_usign = -1`` to reproduce it -- tests/check_observer.py
    reports rms||Deltatilde|| for both signs.
    """

    _usign = 1.0

    def _obs_init(self, t0):
        ad, e, ed, r = self._err(t0, self.x, self.v)
        X = np.concatenate([self.x, self.v])
        Psi = self.dnn.forward(X, self.th)[0]
        self.rhat = r.copy()
        self.Iobs = np.zeros(self.n)
        self.u0 = self._nominal_u(ad, e, ed, r, Psi)
        self._u = self.u0.copy()

    def _observer(self, ad, ed, r, rhat, Iobs, u):
        g = self.g
        rt = r - rhat
        Dhat = g.kDelta * rt + self._usign * (u - self.u0) + Iobs
        rhat_dot = Dhat - ad + g.alpha1 * ed + g.alpha2 * rt
        Iobs_dot = (g.kDelta * g.alpha2 + 1.0) * rt
        return Dhat, rhat_dot, Iobs_dot


# --------------------------------------------------------------------------- #
class _CLBase(MethodBase, ObserverMixin):
    """Shared plumbing for the two concurrent-learning schemes."""

    uses_observer = True
    uses_stack = True

    def __init__(self, dnn, plant, g, theta0, rng, label=None, stack_mode=None):
        super().__init__(dnn, plant, g, theta0, rng, label)
        self.stack = HistoryStack(g.stack_size, g.stack_refresh,
                                  stack_mode or g.stack_mode,
                                  g.stack_sample_every, g.stack_min_size)
        self._obs_init(0.0)
        self.spec = SpectralTracker(self.rho, rng)
        self._Js = None
        self._Jm = None
        self._PhiJ = np.zeros((self.rho, self.rho))
        self._trPhi = 0.0
        self._eig_clock = -1e9
        self._idmask = dnn.identifiable_mask()

    def _freeze(self, t):
        """Recompute the stack Jacobians, the CL Gramian and its trace."""
        if not self.stack.active:
            self._Js = None
            self._PhiJ[:] = 0.0
            self._trPhi = 0.0
            return
        _, Js = self.dnn.forward_jac(self.stack.X, self.th)
        self._Js = Js
        Jm = Js.reshape(-1, self.rho)
        self._Jm = Jm
        N = len(self.stack.X)
        self._PhiJ = Jm.T @ Jm
        if self.stack.mode == "retained" and self.stack.pending is not None:
            if self.stack.try_replace(self.dnn, self.th, self._PhiJ, Js[0]):
                Psi_i, Js = self.dnn.forward_jac(self.stack.X, self.th)
                Jm = Js.reshape(-1, self.rho)
                self._Js, self._Jm = Js, Jm
                self._PhiJ = Jm.T @ Jm
        # Phi_J and the CL term are averages over the N retained samples, so
        # gamma1 is the total concurrent-learning gain (paper eqs. (17), (21)).
        self._PhiJ /= N
        self._trPhi = float(np.sum(Js * Js)) / N
        if t - self._eig_clock >= 2.0:
            self._eig_clock = t
            self._lam_phi = float(eigvalsh(self._PhiJ, subset_by_index=[0, 0])[0])
            m = self._idmask
            self._lam_phi_id = float(
                eigvalsh(self._PhiJ[np.ix_(m, m)], subset_by_index=[0, 0])[0])

    def _cl_sum(self, th):
        """sum_i J(X_i, thetahat)^T (u_i - uhat_i),  uhat_i = Dhat_i - Psi(X_i, th)."""
        if self._Js is None:
            return np.zeros(self.rho)
        Psi_i = self.dnn.forward(self.stack.X, th)
        resid = self.stack.u - self.stack.D + Psi_i          # (N, n)
        return self._Jm.T @ resid.reshape(-1) / len(self.stack.X)

    def _G(self, th, J, r):
        g = self.g
        return J.T @ r - g.gamma1 * self._cl_sum(th) - g.gamma2 * th

    def _gain_update(self, P, h, kappa0, nu_coeff):
        """Exact step of  Pdot = -kappa(t) P + nu*gamma1*PhiJ,  P = Gamma^{-1}.

        Bounded-gain forgetting (Slotine and Li, Automatica 1989 -- reference [19]
        of Hart et al., who state the same guard as the switched law (15)):

            kappa(t) = kappa0 * max{0, 1 - lambda_max(Gamma(t)) / lambda_Gamma_max}

        so the forgetting term switches off exactly when the gain reaches its
        ceiling.  Both gain laws in this study use this form, so the comparison
        isolates the tuner rather than the guard; the proposed law additionally
        uses nu <= 1/4 (eq. (5)) whereas Hart et al. use nu = 1 (eq. (15)).
        """
        g = self.g
        gam_min, gam_max = self._gam
        kappa = kappa0 * max(0.0, 1.0 - gam_max / g.lam_gam_max)
        # symmetric guard on the floor: stop growing P once lambda_min(Gamma)
        # reaches lambda_Gamma_min, i.e. lambda_max(P) reaches 1/lambda_Gamma_min
        w = min(1.0, max(0.0, gam_min / g.lam_gam_min - 1.0))
        ek = np.exp(-kappa * h)
        coef = (1.0 - ek) / kappa if kappa > 1e-12 else h
        return ek * P + w * nu_coeff * g.gamma1 * coef * self._PhiJ


# --------------------------------------------------------------------------- #
class ProposedHOCL(_CLBase):
    """Higher-order CL/FE DNN tuner, eqs. (1)-(5)."""

    name = "Proposed (NACL-DNN)"
    tracks_eta = True

    def __init__(self, dnn, plant, g, theta0, rng, label=None, stack_mode=None):
        super().__init__(dnn, plant, g, theta0, rng, label, stack_mode)
        self.Lam = np.array(theta0, dtype=float)
        self.P = np.eye(self.rho) / g.Gamma0

    # ------------------------------------------------------------- dynamics
    def _deriv(self, t, y, cP):
        n, rho = self.n, self.rho
        x, v = y[:n], y[n:2 * n]
        rhat, Iobs = y[2 * n:3 * n], y[3 * n:4 * n]
        Lam = y[4 * n:4 * n + rho]

        ad, e, ed, r = self._err(t, x, v)
        X = np.concatenate([x, v])
        Psi, J = self.dnn.forward_jac(X, self.th)
        Psi, J = Psi[0], J[0]
        u = self._nominal_u(ad, e, ed, r, Psi)
        xdd = self.plant.f(X)[0] + u
        _, rhat_dot, Iobs_dot = self._observer(ad, ed, r, rhat, Iobs, u)

        G = self._G(self.th, J, r)
        Lam_dot = project_tangent(Lam, gsolve(cP, G), self.g.theta_bar, gsolve(cP, Lam))
        return np.concatenate([v, xdd, rhat_dot, Iobs_dot, Lam_dot]), u

    def _N(self, x, v):
        X = np.concatenate([x, v])
        J = self.dnn.jacobian(X, self.th)[0]
        sJ = float(eigvalsh(J @ J.T, subset_by_index=[self.n - 1, self.n - 1])[0])
        return 1.0 + self.g.mu1 * sJ + self.g.mu2 * self._trPhi

    def advance(self, t, h):
        g = self.g
        n, rho = self.n, self.rho

        # 1. collect + refresh the history stack ---------------------------
        if t >= g.T_settle:
            ad, e, ed, r = self._err(t, self.x, self.v)
            X = np.concatenate([self.x, self.v])
            Psi = self.dnn.forward(X, self.th)[0]
            u = self._nominal_u(ad, e, ed, r, Psi)
            Dhat, _, _ = self._observer(ad, ed, r, self.rhat, self.Iobs, u)
            self.stack.collect(X, u, Dhat)
            self.stack.maybe_refresh()

        # 2. frozen CL quantities and gain factorisations ------------------
        self._freeze(t)
        cP = chol(self.P)
        self._gam = tuple(1.0 / m for m in self.spec.update(self.P, cP)[::-1])
        self._Nt = self._N(self.x, self.v)

        # 3. Strang half-step of the stiff theta-hat channel ---------------
        a = 0.5 * h * g.beta * self._Nt
        cPa = cho_factor(self.P + a * np.eye(rho), lower=True, check_finite=False)
        self.th = cho_solve(cPa, self.P @ self.th + a * self.Lam, check_finite=False)

        # 4. RK4 on the remaining (non-stiff) states -----------------------
        y = np.concatenate([self.x, self.v, self.rhat, self.Iobs, self.Lam])
        k1, u_now = self._deriv(t, y, cP)
        k2, _ = self._deriv(t + h / 2, y + h / 2 * k1, cP)
        k3, _ = self._deriv(t + h / 2, y + h / 2 * k2, cP)
        k4, _ = self._deriv(t + h, y + h * k3, cP)
        y = y + h / 6 * (k1 + 2 * k2 + 2 * k3 + k4)
        self._u = u_now
        self.x, self.v = y[:n], y[n:2 * n]
        self.rhat, self.Iobs = y[2 * n:3 * n], y[3 * n:4 * n]
        self.Lam = project_ball(y[4 * n:4 * n + rho], g.theta_bar)

        # 5. second Strang half-step, then the gain law --------------------
        self.th = cho_solve(cPa, self.P @ self.th + a * self.Lam, check_finite=False)
        self.P = self._gain_update(self.P, h, g.kappa, g.nu)


# --------------------------------------------------------------------------- #
class HartCLDNN(_CLBase):
    """Hart et al. (2025), first-order CL update with switched least squares."""

    name = "Hart et al. (Lb-CL-DNN)"

    def __init__(self, dnn, plant, g, theta0, rng, label=None, stack_mode=None):
        super().__init__(dnn, plant, g, theta0, rng, label, stack_mode)
        self.P = np.eye(self.rho) / g.Gamma0

    def _deriv(self, t, y, cP):
        n, rho = self.n, self.rho
        x, v = y[:n], y[n:2 * n]
        rhat, Iobs = y[2 * n:3 * n], y[3 * n:4 * n]
        th = y[4 * n:4 * n + rho]

        ad, e, ed, r = self._err(t, x, v)
        X = np.concatenate([x, v])
        Psi, J = self.dnn.forward_jac(X, th)
        Psi, J = Psi[0], J[0]
        u = self._nominal_u(ad, e, ed, r, Psi)
        xdd = self.plant.f(X)[0] + u
        _, rhat_dot, Iobs_dot = self._observer(ad, ed, r, rhat, Iobs, u)

        G = self._G(th, J, r)
        th_dot = project_tangent(th, gsolve(cP, G), self.g.theta_bar, gsolve(cP, th))
        return np.concatenate([v, xdd, rhat_dot, Iobs_dot, th_dot]), u

    def advance(self, t, h):
        g = self.g
        n, rho = self.n, self.rho
        if t >= g.T_settle:
            ad, e, ed, r = self._err(t, self.x, self.v)
            X = np.concatenate([self.x, self.v])
            Psi = self.dnn.forward(X, self.th)[0]
            u = self._nominal_u(ad, e, ed, r, Psi)
            Dhat, _, _ = self._observer(ad, ed, r, self.rhat, self.Iobs, u)
            self.stack.collect(X, u, Dhat)
            self.stack.maybe_refresh()

        self._freeze(t)
        cP = chol(self.P)
        self._gam = tuple(1.0 / m for m in self.spec.update(self.P, cP)[::-1])

        y = np.concatenate([self.x, self.v, self.rhat, self.Iobs, self.th])
        k1, u_now = self._deriv(t, y, cP)
        k2, _ = self._deriv(t + h / 2, y + h / 2 * k1, cP)
        k3, _ = self._deriv(t + h / 2, y + h / 2 * k2, cP)
        k4, _ = self._deriv(t + h, y + h * k3, cP)
        y = y + h / 6 * (k1 + 2 * k2 + 2 * k3 + k4)
        self._u = u_now
        self.x, self.v = y[:n], y[n:2 * n]
        self.rhat, self.Iobs = y[2 * n:3 * n], y[3 * n:4 * n]
        self.th = project_ball(y[4 * n:4 * n + rho], g.theta_bar)
        # Hart et al. eq. (15): nu = 1 and forgetting factor beta
        self.P = self._gain_update(self.P, h, g.beta_forget, 1.0)


# --------------------------------------------------------------------------- #
class AccelGradDNN(MethodBase):
    """Le, Patil, Nino, Dixon (2025) -- higher-order tuner, no concurrent learning."""

    name = "Le/Patil (A-DNN, HOT no CL)"
    tracks_eta = True

    def __init__(self, dnn, plant, g, theta0, rng, label=None, use_sgn=True):
        super().__init__(dnn, plant, g, theta0, rng, label)
        self.Lam = np.array(theta0, dtype=float)        # nu-hat (auxiliary estimate)
        self.use_sgn = use_sgn

    def _deriv(self, t, y):
        n, rho = self.n, self.rho
        x, v = y[:n], y[n:2 * n]
        nu = y[2 * n:2 * n + rho]
        th = y[2 * n + rho:2 * n + 2 * rho]

        ad, e, ed, r = self._err(t, x, v)
        X = np.concatenate([x, v])
        Psi, J = self.dnn.forward_jac(X, th)
        Psi, J = Psi[0], J[0]
        u = self._nominal_u(ad, e, ed, r, Psi) + 2.0 * (J @ (th - nu))
        if self.use_sgn:
            u = u - self.g.beta_s * np.sign(r)
        xdd = self.plant.f(X)[0] + u

        nu_dot = project_tangent(nu, self.g.gamma_nu * (J.T @ r), self.g.theta_bar)
        th_dot = project_tangent(
            th, -self.g.gamma_nu * self.g.gamma_theta * (th - nu), self.g.theta_bar)
        return np.concatenate([v, xdd, nu_dot, th_dot]), u

    def advance(self, t, h):
        n, rho = self.n, self.rho
        y = np.concatenate([self.x, self.v, self.Lam, self.th])
        k1, u_now = self._deriv(t, y)
        k2, _ = self._deriv(t + h / 2, y + h / 2 * k1)
        k3, _ = self._deriv(t + h / 2, y + h / 2 * k2)
        k4, _ = self._deriv(t + h, y + h * k3)
        y = y + h / 6 * (k1 + 2 * k2 + 2 * k3 + k4)
        self._u = u_now
        self.x, self.v = y[:n], y[n:2 * n]
        self.Lam = project_ball(y[2 * n:2 * n + rho], self.g.theta_bar)
        self.th = project_ball(y[2 * n + rho:2 * n + 2 * rho], self.g.theta_bar)


# --------------------------------------------------------------------------- #
class GradientDNN(MethodBase):
    """First-order Lyapunov-based DNN baseline (gamma_1 = 0)."""

    name = "Baseline (Lb-DNN, gradient)"

    def _deriv(self, t, y):
        n, rho = self.n, self.rho
        x, v = y[:n], y[n:2 * n]
        th = y[2 * n:2 * n + rho]
        ad, e, ed, r = self._err(t, x, v)
        X = np.concatenate([x, v])
        Psi, J = self.dnn.forward_jac(X, th)
        Psi, J = Psi[0], J[0]
        u = self._nominal_u(ad, e, ed, r, Psi)
        xdd = self.plant.f(X)[0] + u
        th_dot = project_tangent(th, self.g.Gamma0 * (J.T @ r), self.g.theta_bar)
        return np.concatenate([v, xdd, th_dot]), u

    def advance(self, t, h):
        n, rho = self.n, self.rho
        y = np.concatenate([self.x, self.v, self.th])
        k1, u_now = self._deriv(t, y)
        k2, _ = self._deriv(t + h / 2, y + h / 2 * k1)
        k3, _ = self._deriv(t + h / 2, y + h / 2 * k2)
        k4, _ = self._deriv(t + h, y + h * k3)
        y = y + h / 6 * (k1 + 2 * k2 + 2 * k3 + k4)
        self._u = u_now
        self.x, self.v = y[:n], y[n:2 * n]
        self.th = project_ball(y[2 * n:2 * n + rho], self.g.theta_bar)


# --------------------------------------------------------------------------- #
def run(method: MethodBase, T=100.0, h=0.01, ot_X=None, ot_every=10, verbose=False):
    log = Log()
    steps = int(round(T / h))
    diverged_at = float("nan")
    for i in range(steps + 1):
        t = i * h
        method.record(t, log, ot_X, do_ot=(i % ot_every == 0))
        if i == steps:
            break
        try:
            method.advance(t, h)
        except (np.linalg.LinAlgError, FloatingPointError, ValueError):
            diverged_at = t
            break
        if not (np.all(np.isfinite(method.x)) and np.all(np.isfinite(method.v))):
            # the closed loop left R^n: keep the trajectory up to here and mark it
            diverged_at = t + h
            break
        if verbose and i % 1000 == 0:
            print(f"  [{method.label}] t = {t:6.2f}s  |e| = "
                  f"{np.linalg.norm(log.e[-1]):.4f}", flush=True)
    out = log.arrays()
    out["diverged_at"] = np.array(diverged_at)
    return out


# ==========================================================================
#  Study configuration
# ==========================================================================
#
#   Every run in the study is declared in STUDIES below, so
#   ``python3 hocl_sim.py run --all`` reproduces the whole set of trajectories
#   cached in results/.  Shared gains are those published by Hart et al., Sec. V.
#

DIMS = [13, 12, 12, 12, 12, 6]     # k = 4 hidden layers, 12 neurons, tanh
SEED_W = 1                         # DNN weight initialisation
SEED_OT = 7                        # off-trajectory test set
SEED_M = 2                         # per-method auxiliary rng


def base_gains(**over):
    g = Gains(
        alpha1=5.0, k1=20.0,                           # Patil et al., App. IX.2
        alpha2=50.0, kDelta=20.0, T_settle=5.0,        # observer (Hart et al.)
        gamma1=20.0, gamma2=1e-3,
        stack_size=150, stack_refresh=5, stack_mode="retained",
        Gamma0=0.5, lam_gam_min=1e-4, lam_gam_max=10.0,
        beta_forget=0.1,                               # Hart et al. forgetting
        beta=0.5, kappa=0.1, nu=0.05,                  # proposed tuner
        gamma_nu=0.5, gamma_theta=4.0, beta_s=0.05,    # Le/Patil tuner
        theta_bar=100.0,
    )
    for k, v in over.items():
        setattr(g, k, v)
    return g


METHODS = {
    "proposed": (ProposedHOCL, "Proposed NACL-DNN"),
    "hart":     (HartCLDNN,    "Hart et al. Lb-CL-DNN"),
    "accel":    (AccelGradDNN, "Le et al. A-DNN (HOT, no CL)"),
    "gradient": (GradientDNN,  "Lb-DNN baseline (first-order)"),
}

#: rows of the study.  ``tag`` distinguishes variants of the same scenario.
#: horizon of the headline runs [s] -- the UUV simulation of Patil et al.
T_RUN = 30.0

STUDIES = [
    # --- headline: the data protocol and gains of Hart et al. --------------
    dict(scenario="uuv", tag="_n150", methods="proposed,hart,accel,gradient",
         stack="retained", stack_size=150),
    # --- data-protocol sensitivity ----------------------------------------
    dict(scenario="uuv", tag="", methods="proposed,hart"),      # sliding N=200
    dict(scenario="uuv", tag="_spread", methods="proposed,hart",
         stack="spread", stack_sample_every=20, stack_min_size=25),
    # --- 100 s robustness check -------------------------------------------
    dict(scenario="uuv", tag="_t100", methods="proposed,hart,accel,gradient",
         stack_size=100, T=100.0),
    # --- target-DNN scenario: theta* known, so ||thetatilde|| is measurable -
    dict(scenario="targetdnn", tag="_small_spread",
         methods="proposed,hart,accel,gradient", dims="13,6,6",
         stack="spread", stack_sample_every=20, stack_min_size=25),
]


def off_trajectory_set(T, spread=0.25, n_pts=100, seed=SEED_OT):
    """Test inputs for the generalisation metric.

    The trajectory the vehicle flies *is* the training set, so the test set has
    to sit off it -- but a box around the whole helix is mostly extrapolation,
    not generalisation: the helix is a one-dimensional curve in a twelve-
    dimensional input space, and every tuner scores about ||f|| there, which
    says nothing.  Instead take 100 random instants along the reference and
    perturb each by U(-spread, spread) in every channel, which is the
    off-trajectory protocol of Patil et al. (their test data are drawn from
    U(-0.25, 0.25)) and measures what the phrase is meant to measure.
    """
    rng = np.random.default_rng(seed)
    ts = rng.uniform(0.0, T, n_pts)
    base = np.array([np.concatenate(reference(t)[:2]) for t in ts])
    return base + rng.uniform(-spread, spread, base.shape)


def build_scenario(scenario, net, pert=0.15, T=T_RUN):
    """Return (plant, theta0, off-trajectory test inputs)."""
    rng = np.random.default_rng(SEED_W)
    if scenario == "uuv":
        plant = UUV()
        theta0 = net.random_theta(rng, -0.5, 0.5)          # Patil et al.
    elif scenario == "targetdnn":
        tstar = rng.uniform(-1.0, 1.0, net.rho)
        plant = TargetDNNPlant(net, tstar)
        theta0 = tstar + rng.normal(0.0, pert, net.rho)    # local, cf. eq. (21b)
    else:
        raise ValueError(scenario)
    return plant, theta0, off_trajectory_set(T)


def run_study(scenario, methods="proposed,hart,accel,gradient", tag="", T=T_RUN,
              h=0.01, dims=None, stack="retained", stack_size=150, gamma2=1e-3,
              theta_bar=100.0, pert=0.15, mu_scale=1.0, stack_sample_every=50,
              stack_min_size=40, verbose=True):
    os.makedirs(RESULTS, exist_ok=True)
    dims = DIMS if dims is None else [int(v) for v in str(dims).split(",")]
    net = DNN(dims)
    plant, theta0, ot_X = build_scenario(scenario, net, pert, T)
    idmask = net.identifiable_mask()
    if verbose:
        print(json.dumps({"scenario": scenario, "tag": tag, "T": T, "h": h,
                          "dims": dims, "rho": net.rho,
                          "n_identifiable": int(idmask.sum()),
                          "stack": stack, "stack_size": stack_size,
                          "gamma2": gamma2, "theta_bar": theta_bar,
                          "pert": pert, "mu_scale": mu_scale}), flush=True)

    for key in methods.split(","):
        cls, label = METHODS[key]
        g = base_gains(stack_size=stack_size, stack_mode=stack, gamma2=gamma2,
                       theta_bar=theta_bar,
                       stack_sample_every=stack_sample_every,
                       stack_min_size=stack_min_size)
        if mu_scale != 1.0:
            g.finalize()
            g.mu1 *= mu_scale
            g.mu2 *= mu_scale
        m = cls(net, plant, g, theta0.copy(), np.random.default_rng(SEED_M),
                label=label)
        t0 = time.perf_counter()
        res = dict(run(m, T=T, h=h, ot_X=ot_X, ot_every=10))
        wall = time.perf_counter() - t0
        res["label"] = label
        res["wall"] = wall
        res["T"] = T
        if np.isfinite(res.get("diverged_at", np.nan)):
            print(f"{'':30s} DIVERGED at t = "
                  f"{float(res['diverged_at']):.2f} s", flush=True)
        res["t_start"] = window_start(T)
        res["t_peak"] = g.T_settle
        res["gains"] = json.dumps(dict(m.g.__dict__))
        if plant.has_theta_star:
            res["th_err_id"] = np.linalg.norm(res["th_err"][:, idmask], axis=1)
        out = os.path.join(RESULTS, f"{scenario}{tag}_{key}.npz")
        np.savez_compressed(out, **res)
        if verbose:
            print(f"{label:30s} {wall:7.1f}s -> {os.path.basename(out)}", flush=True)


def slim_results(src=None, dst=None):
    """Shrink cached runs for distribution: float32, ``th_err`` -> its norm.

    The raw logs keep the full rho = 660 weight-error vector at every step
    (~50 MB per run).  The norm is stored as an (N, 1) column so that every
    downstream ``norm(..., axis=1)`` and rms still works unchanged; all metrics
    are reproduced to float32 accuracy (8e-8 relative).
    """
    src = src or RESULTS
    dst = dst or os.path.join(HERE, "results_slim")
    os.makedirs(dst, exist_ok=True)
    total = 0
    for f in sorted(os.listdir(src)):
        if not f.endswith(".npz"):
            continue
        d = dict(np.load(os.path.join(src, f), allow_pickle=True))
        o = {}
        for k, v in d.items():
            if k in ("label", "gains", "wall"):
                o[k] = v
                continue
            a = np.asarray(v)
            if k == "th_err" and a.ndim == 2:
                o[k] = np.linalg.norm(a, axis=1).astype(np.float32)[:, None]
            elif a.dtype.kind == "f":
                o[k] = a.astype(np.float32)
            else:
                o[k] = a
        out = os.path.join(dst, f)
        np.savez_compressed(out, **o)
        total += os.path.getsize(out)
        print(f"{f:44s} -> {os.path.getsize(out)/1e6:6.2f} MB")
    print(f"total {total/1e6:.1f} MB")


# ==========================================================================
#  Metrics
# ==========================================================================
#
#   Root-mean-square values are taken over the steady-state window
#   t in [T_START, t_f].  Data collection starts at T = 5 s and the stack
#   becomes active a little later, so the window excludes the activation
#   transient; that transient is reported separately as peak ||ftilde||,
#   because it is where the two concurrent-learning laws differ most.
#

#: the steady-state window opens once the stack has been live for a while;
#: it scales with the horizon so the 30 s and 100 s runs stay comparable.
T_PEAK = 5.0            # transient window starts with data collection


def window_start(T):
    return 10.0 if T <= 50.0 else 20.0


BAND_FTIL = 0.25        # ||ftilde|| band for the convergence time  [m/s^2]
BAND_E = 0.02           # ||e|| band for the tracking settling time [m, rad]


def load(scenario, key, tag="", results=None):
    p = os.path.join(results or RESULTS, f"{scenario}{tag}_{key}.npz")
    return dict(np.load(p, allow_pickle=True)) if os.path.exists(p) else None


def moving_rms(y, win):
    """Centred moving root-mean-square with edge normalisation."""
    y = np.asarray(y, dtype=float)
    num = np.convolve(y ** 2, np.ones(win), mode="same")
    den = np.convolve(np.ones_like(y), np.ones(win), mode="same")
    return np.sqrt(np.maximum(num / den, 0.0))


def settle_time(t, y, band, win=100):
    """Last time the 1 s moving rms of ``y`` exceeds ``band``; inf if never."""
    s = moving_rms(y, win)
    bad = np.where(s > band)[0]
    if len(bad) == 0:
        return float(t[0])
    i = bad[-1] + 1
    return float("inf") if i >= len(t) else float(t[i])


def _rms_vec(a, sl=None):
    a = np.asarray(a)
    if sl is not None:
        a = a[:, sl]
    return float(np.sqrt(np.mean(np.sum(a ** 2, axis=1))))


LIN = slice(0, 3)       # surge/sway/heave   [m, N, m/s^2]
ANG = slice(3, 6)       # roll/pitch/yaw     [rad, N m, rad/s^2]


def summarise(d, t_start=None):
    t = d["t"]
    if t_start is None:
        t_start = float(d["t_start"]) if "t_start" in d else window_start(t[-1])
    t_peak = float(d["t_peak"]) if "t_peak" in d else T_PEAK
    t_div = float(d["diverged_at"]) if "diverged_at" in d else float("nan")
    m = t >= t_start
    mo = d["t_ot"] >= t_start
    if np.isfinite(t_div):
        m &= t < t_div
        mo &= d["t_ot"] < t_div
    if not m.any():           # diverged before the window even opened
        m = t >= 0.0
        mo = d["t_ot"] >= 0.0
    tau = d["tau"] if "tau" in d else d["u"]
    out = {
        "rms_e": _rms_vec(d["e"][m]),
        "rms_r": _rms_vec(d["r"][m]),
        "rms_u": _rms_vec(tau[m]),
        "rms_ftil": _rms_vec(d["ftil"][m]),
        # the split reported by Patil et al., Table III
        "rms_e_lin": _rms_vec(d["e"][m], LIN),
        "rms_e_ang": _rms_vec(d["e"][m], ANG),
        "rms_tau_lin": _rms_vec(tau[m], LIN),
        "rms_tau_ang": _rms_vec(tau[m], ANG),
        "rms_ftil_lin": _rms_vec(d["ftil"][m], LIN),
        "rms_ftil_ang": _rms_vec(d["ftil"][m], ANG),
        "peak_tau": float(np.max(np.linalg.norm(tau, axis=1))),
        "t_div": t_div,
        "rms_ot": float(np.sqrt(np.mean(np.asarray(d["ot"])[mo] ** 2))),
        "final_th": float(d["th_norm"][-1]),
        "rms_e_all": _rms_vec(d["e"]),
        "rms_ftil_all": _rms_vec(d["ftil"]),
        "t_conv": settle_time(t, np.linalg.norm(d["ftil"], axis=1), BAND_FTIL),
        "t_track": settle_time(t, np.linalg.norm(d["e"], axis=1), BAND_E),
        "peak_ftil": float(np.max(np.linalg.norm(d["ftil"], axis=1)[t >= t_peak])),
    }
    if len(d.get("th_err", [])):
        out["rms_th_err"] = _rms_vec(d["th_err"][m])
        out["final_th_err"] = float(np.linalg.norm(d["th_err"][-1]))
    if "th_err_id" in d and len(d["th_err_id"]):
        out["rms_th_err_id"] = float(
            np.sqrt(np.mean(np.asarray(d["th_err_id"])[m] ** 2)))
    if len(d.get("lam_min_phi_id", [])):
        out["lam_e"] = float(np.max(d["lam_min_phi_id"]))
    if np.isfinite(t_div):
        # The state leaves R^n, so every window average is dominated by the
        # blow-up itself and carries no information about the tuner's accuracy.
        # Report only when it happened and where the weights were when it did.
        for k in list(out):
            if k not in ("t_div", "final_th"):
                out[k] = float("nan")
    return out


def improvement(new, old):
    return None if not old else 100.0 * (old - new) / old


# ==========================================================================
#  Labels and data protocols used by metrics.csv
# ==========================================================================

#: row labels for metrics.csv
#: plain-text names for metrics.csv.  No commas anywhere -- they would break
#: `col sep=comma` for anyone who reads the file with a CSV tool.
LABEL = {
    "proposed": "Proposed NACL-DNN",
    "hart":     "Hart et al. Lb-CL-DNN",
    "accel":    "Le et al. A-DNN (no CL)",
    "gradient": "Lb-DNN baseline (first-order)",
}
PLAIN = {"proposed": "proposed", "hart": "hart",
         "accel": "accel", "gradient": "gradient"}

#: (tag, data protocol) rows of the protocol-sensitivity block
PROTOCOLS = [("_n150", "retained N=150 (SV replacement)"),
             ("", "sliding 2s N=200"),
             ("_spread", "retained 0.2s N<=125"),
             ("_t100", "sliding 2s N=100 tf=100s")]

# ==========================================================================
#  CSV export
# ==========================================================================
#
#   One header row of short ASCII names, no commas inside any field, and an
#   empty field where a value does not apply.
#


def _w(path, header, rows, blank=False):
    """Write one CSV.

    ``blank=False`` (trajectories) writes a non-finite value as ``nan``, which
    a plotting tool skips.  ``blank=True`` (metrics.csv) writes an empty field
    instead, which reads better in a spreadsheet than a column of ``nan``.
    """
    os.makedirs(os.path.dirname(path), exist_ok=True)
    miss = "" if blank else "nan"
    with open(path, "w", newline="") as fh:
        wr = csv.writer(fh)
        wr.writerow(header)
        for r in rows:
            wr.writerow([miss if (isinstance(v, float) and not np.isfinite(v))
                         else (f"{v:.6g}" if isinstance(v, float) else v)
                         for v in r])
    print("wrote", os.path.relpath(path, HERE))


def _tconv_cell(x):
    """``t_conv`` as text, so "--" (the run diverged) and ">tf" (it never
    settled) stay distinguishable inside one column."""
    if x is None or (isinstance(x, float) and np.isnan(x)):
        return "--"
    if not np.isfinite(x):
        return ">tf"                     # never settled within the run
    return f"{x:.2f}"


# ==========================================================================
#  metrics.csv -- ONE file holding every number in every table
# ==========================================================================
#
#  One row per result row.  The `table` column says which block a row belongs
#  to, so filtering on it gives you any one table.  Columns a given block does
#  not use are left empty.
#
#  table         rows
#  ------------  --------------------------------------------------------
#  cmp1          proposed / Hart et al. / baseline, headline protocol
#  cmp1_impr     the proposed tuner's improvement over each of those, %
#  cmp2          proposed / Le&Patil / baseline
#  cmp2_impr     improvement, %
#  protocol      proposed and Hart et al. over four data protocols
#  targetdnn     all four tuners, frozen target network
#  targetdnn_impr    improvement, %
#  excitation    Gramian excitation for two networks x four data protocols
#
#: every column metrics.csv can carry, in order
METRIC_CSV_COLS = [
    "table", "group", "method", "label",
    # Table III split of Patil et al.
    "e_lin", "e_ang", "tau_lin", "tau_ang", "ftil_lin", "ftil_ang", "ftil_ot",
    "th_final",
    # combined norms and the protocol-table extras
    "e", "ftil", "peak_ftil", "t_conv", "t_div",
    # target-DNN extras
    "therr", "therr_id", "lam_e",
    # excitation extras
    "rho", "n_identifiable", "npts", "lam_min", "lam_min_id", "lam_max",
]

#: summarise() key -> metrics.csv column, for the columns that come from a run
_MCSV = {
    "rms_e_lin": "e_lin", "rms_e_ang": "e_ang",
    "rms_tau_lin": "tau_lin", "rms_tau_ang": "tau_ang",
    "rms_ftil_lin": "ftil_lin", "rms_ftil_ang": "ftil_ang",
    "rms_ot": "ftil_ot", "final_th": "th_final",
    "rms_e": "e", "rms_ftil": "ftil", "peak_ftil": "peak_ftil",
    "t_div": "t_div",
    "rms_th_err": "therr", "rms_th_err_id": "therr_id", "lam_e": "lam_e",
}
#: columns that carry a per-cent improvement rather than a value
_MCSV_IMPR = ["e_lin", "e_ang", "tau_lin", "tau_ang", "ftil_lin", "ftil_ang",
              "ftil_ot", "e", "ftil", "therr", "therr_id"]


def _mrow(table, label, group="", method="", **vals):
    r = {c: "" for c in METRIC_CSV_COLS}
    r.update(table=table, group=group, method=method, label=label)
    for k, v in vals.items():
        if v is None or (isinstance(v, float) and not np.isfinite(v)):
            continue
        r[k] = v
    return r


def _mrows_from(table, scenario, rows_spec, with_theta=False):
    """Value rows plus the matching improvement rows for one comparison."""
    out, keep = [], []
    for key, tag in rows_spec:
        d = load(scenario, key, tag)
        if d is None:
            continue
        s = summarise(d)
        keep.append((key, s))
        out.append(_mrow(table, LABEL[key], method=PLAIN[key],
                         **{c: s.get(k) for k, c in _MCSV.items()
                            if not (with_theta is False and c in
                                    ("therr", "therr_id", "lam_e"))}))
    base = dict(keep).get("proposed")
    if base is None:
        return out
    for key, s in keep:
        if key == "proposed":
            continue
        vals = {}
        for k, c in _MCSV.items():
            if c not in _MCSV_IMPR:
                continue
            v = improvement(base.get(k), s.get(k))
            if v is not None:
                vals[c] = v
        out.append(_mrow(table + "_impr", "vs. " + LABEL[key],
                         method=PLAIN[key], **vals))
    return out


def export_metrics_csv(path=None):
    """Write the single CSV that every table in the paper reads."""
    rows = []
    rows += _mrows_from("cmp1", "uuv",
                        [("proposed", "_n150"), ("hart", "_n150"),
                         ("gradient", "_n150")])
    rows += _mrows_from("cmp2", "uuv",
                        [("proposed", "_n150"), ("accel", "_n150"),
                         ("gradient", "_n150")])
    for tag, proto in PROTOCOLS:
        for key in ("proposed", "hart"):
            d = load("uuv", key, tag)
            if d is None:
                continue
            s = summarise(d)
            s["t_conv"] = _tconv_cell(s.get("t_conv"))
            rows.append(_mrow("protocol", LABEL[key], group=proto,
                              method=PLAIN[key],
                              **{c: s.get(k) for k, c in _MCSV.items()},
                              **{"t_conv": s["t_conv"]}))
    rows += _mrows_from("targetdnn", "targetdnn",
                        [("proposed", "_small_spread"), ("hart", "_small_spread"),
                         ("accel", "_small_spread"),
                         ("gradient", "_small_spread")], with_theta=True)
    for r in excitation_rows():
        # the short plain name keeps the excitation table inside one column
        rows.append(_mrow("excitation", r["proto"], group=r["arch_plain"],
                          method=r["arch_plain"], rho=r["rho"],
                          n_identifiable=r["nid"], npts=r["n"],
                          lam_min=r["lam_full"], lam_min_id=r["lam_id"],
                          lam_max=r["lam_max"]))

    path = path or os.path.join(HERE, "metrics.csv")
    _w(path, METRIC_CSV_COLS,
       [[r[c] for c in METRIC_CSV_COLS] for r in rows], blank=True)
    return path


# ==========================================================================
#  Excitation study: when is lambda_min(Phi_J) >= lambda_e > 0 attainable?
# ==========================================================================

def _traj_inputs(ts):
    return np.array([np.concatenate(reference(t)[:2]) for t in ts])


#: the sample count travels in its own column, so it is left out of the label
EXC_PROTOCOLS = [
    ("sliding window 2s", "sliding 2s 200pts",
     lambda net, rng: _traj_inputs(np.arange(20.0, 22.0, 0.01))),
    ("sliding window 2s", "sliding 2s 600pts",
     lambda net, rng: _traj_inputs(np.arange(20.0, 22.0, 1.0 / 300))),
    ("retained 0.2s spacing", "retained 0.2s 125pts",
     lambda net, rng: _traj_inputs(np.arange(5.0, 30.0, 0.2))),
    ("iid U(-1:1)^12", "iid 600pts",
     lambda net, rng: rng.uniform(-1, 1, (600, net.m))),
]
EXC_ARCHS = [("deep (k=4 12 neurons)", "deep", [13, 12, 12, 12, 12, 6]),
             ("small (k=1 6 neurons)", "small", [13, 6, 6])]


def excitation_rows(verbose=False):
    rows = []
    for aname, aplain, dims in EXC_ARCHS:
        net = DNN(dims)
        rng = np.random.default_rng(3)
        th = net.random_theta(rng, -0.25, 0.25)
        mask = net.identifiable_mask()
        for pname, pplain, make in EXC_PROTOCOLS:
            X = make(net, rng)
            G = DNN.gramian(net.jacobian(X, th))
            w_full = eigvalsh(G)
            w_id = eigvalsh(G[np.ix_(mask, mask)])
            rows.append(dict(arch=aname, arch_plain=aplain, rho=net.rho,
                             nid=int(mask.sum()), proto=pname, proto_plain=pplain,
                             n=len(X), lam_full=float(w_full[0]),
                             lam_id=float(w_id[0]), lam_max=float(w_id[-1])))
            if verbose:
                print(f"{aplain:6s} rho={net.rho:4d} {pplain:18s} n={len(X):4d} "
                      f"lam_min={w_full[0]:11.3e} lam_min_id={w_id[0]:11.3e} "
                      f"lam_max={w_id[-1]:9.3e}")
    return rows


# ==========================================================================
#  Plots
# ==========================================================================

STYLE = {
    "proposed": dict(color="#2a78d6", ls="-", lw=1.3, label="Proposed NACL-DNN"),
    "hart":     dict(color="#eb6834", ls="--", lw=1.1, label="Hart et al. Lb-CL-DNN"),
    "accel":    dict(color="#4a3aa7", ls="-.", lw=1.1,
                     label="Le et al. A-DNN (HOT, no CL)"),
    "gradient": dict(color="#1baf7a", ls=":", lw=1.1, label="Lb-DNN baseline"),
}


#: set by export_figures(show=True).  When true, _save keeps each figure open
#: so that one plt.show() at the end can display them all together.
_SHOW = False

#: every figure is written as Encapsulated PostScript, which is what the ACC
#: template wants; set by export_figures(png=..., pdf=...) to also write a
#: raster or a PDF copy beside it
_EXT = "eps"
_EXTRA = ()

#: interactive backends to try, in order, when the plots are to be displayed
_GUI_BACKENDS = ("macosx", "qtagg", "tkagg", "qt5agg", "tkcairo")


def _mpl(show=False):
    """Configure matplotlib.  ``show=False`` forces the headless Agg backend;
    ``show=True`` picks the first interactive backend that imports, and falls
    back to Agg with a message if none does (so a remote or CI run still
    writes its files instead of failing)."""
    import importlib
    import logging
    import matplotlib
    # embedding cmr10 as a Type 42 face makes fontTools complain twice per
    # figure about the timestamps in that font's head table; harmless, loud
    logging.getLogger("fontTools").setLevel(logging.ERROR)
    if IN_NOTEBOOK:
        pass                       # keep whatever backend the notebook set up
    elif show:
        # matplotlib.use() defers the real switch until pyplot is imported, so
        # a missing GUI toolkit would only blow up later.  Import each backend
        # module first and keep the first one that actually loads.
        for b in _GUI_BACKENDS:
            try:
                importlib.import_module("matplotlib.backends.backend_" + b)
            except Exception:
                continue
            matplotlib.use(b, force=True)
            break
        else:
            matplotlib.use("Agg", force=True)
            print("no interactive backend available -- writing files only",
                  flush=True)
    else:
        matplotlib.use("Agg", force=True)
    import matplotlib.pyplot as plt
    plt.rcParams.update({
        # cmr10 ships with matplotlib, so the figures come out in the same
        # Computer Modern the paper is set in without needing usetex.  cmr10
        # has no U+2212, hence unicode_minus off.
        "font.family": "serif", "font.serif": ["cmr10", "DejaVu Serif"],
        "mathtext.fontset": "cm", "axes.unicode_minus": False,
        "axes.formatter.use_mathtext": True, "font.size": 9,
        "axes.labelsize": 9, "axes.titlesize": 9, "legend.fontsize": 8,
        "xtick.labelsize": 7, "ytick.labelsize": 7, "axes.linewidth": 0.6,
        # PostScript has no alpha channel, so a partially transparent artist
        # would be written out fully opaque.  The grid therefore carries its
        # blend against white baked into the colour (see _ax) and alpha is 1.
        "grid.linewidth": 0.4, "grid.alpha": 1.0,
        "lines.solid_capstyle": "round", "savefig.bbox": "tight",
        "savefig.pad_inches": 0.02,
        # Type 3 fonts are rejected by IEEE PDF eXpress; 42 embeds the
        # TrueType face (cmr10) instead
        "ps.fonttype": 42, "pdf.fonttype": 42,
        # figure.dpi sizes the on-screen window, savefig.dpi any raster copy
        "figure.dpi": 110, "savefig.dpi": 300})
    return plt


def _fade(color, f):
    """``color`` blended against white, as if drawn at opacity ``f``.

    PostScript carries no alpha channel, so anything semi-transparent would be
    written out fully opaque.  Every faded artist therefore takes its blend in
    the colour itself and is drawn at alpha 1.
    """
    from matplotlib.colors import to_rgb
    return tuple(f * c + (1.0 - f) for c in to_rgb(color))


def _ax(ax, xlabel, ylabel, logy=True):
    if logy:
        ax.set_yscale("log")
    # the two greys are #b9b8b4 and #dedcd7 blended against white at the 0.35
    # alpha the on-screen version used, so the .eps looks the same
    ax.grid(True, which="major", color="#e6e6e5")
    ax.grid(True, which="minor", color="#f3f3f1", linewidth=0.3)
    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    ax.tick_params(length=2.5, width=0.6, color="#8a8984")


def _save(plt, fig, name):
    """Save the figure as a picture, and keep it open if it is to be shown."""
    os.makedirs(FIGS, exist_ok=True)
    exts = (_EXT,) + _EXTRA
    for ext in exts:
        fig.savefig(os.path.join(FIGS, f"{name}.{ext}"))
    if not _SHOW:
        plt.close(fig)
    print("  " + "  +  ".join(f"{name}.{e}" for e in exts), flush=True)


#: every figure is written on its own, at IEEE single-column width, so each
#: one drops into the paper with \includegraphics[width=\columnwidth]{...}
FIGSIZE = (3.5, 2.5)

#: filled by each _fig* call, in the order the figures are produced
FIGURE_INDEX = []


def _one(plt, name, title, xlabel, ylabel, series, logy=True, legend="best",
         ylim=None, xlim=None, after=None):
    """Draw and save one figure.

    ``series`` is a list of ``(x, y, style)``; ``after(ax)`` runs before the
    legend, for guide lines and annotations.
    """
    fig, ax = plt.subplots(figsize=FIGSIZE)
    for x, y, st in series:
        ax.plot(x, y, **st)
    _ax(ax, xlabel, ylabel, logy=logy)
    ax.set_title(title, loc="left")
    if xlim:
        ax.set_xlim(*xlim)
    if ylim:
        ax.set_ylim(*ylim)
    if after is not None:
        after(ax)
    if legend and ax.get_legend_handles_labels()[0]:
        ax.legend(frameon=False, loc=legend, fontsize=8,
                  handlelength=1.8, borderaxespad=0.3)
    fig.tight_layout(pad=0.3)
    _save(plt, fig, name)
    FIGURE_INDEX.append((name, title))


def _runs(scenario, entries):
    out = []
    for k, tag in entries:
        d = load(scenario, k, tag)
        if d is not None:
            out.append((k, d))
    return out


def _fig_comparison(plt, prefix, num, entries, what, smooth=25):
    """The four views of one comparison, each as its own figure."""
    data = _runs("uuv", entries)
    if not data:
        return
    S = lambda k: dict(STYLE[k])                                  # noqa: E731
    _one(plt, f"fig{num:02d}_{prefix}_tracking_error",
         f"tracking error, {what}", "time [s]", r"$\|e(t)\|$~[m, rad]",
         [(d["t"], moving_rms(np.linalg.norm(d["e"], axis=1), smooth), S(k))
          for k, d in data])
    _one(plt, f"fig{num + 1:02d}_{prefix}_approx_error",
         f"on-trajectory approximation error, {what}", "time [s]",
         r"$\|\tilde f(t)\|$~[m/s$^2$, rad/s$^2$]",
         [(d["t"], moving_rms(np.linalg.norm(d["ftil"], axis=1), smooth), S(k))
          for k, d in data])
    _one(plt, f"fig{num + 2:02d}_{prefix}_offtraj_error",
         f"off-trajectory approximation error, {what}", "time [s]",
         r"mean $\|\tilde f_{\mathrm{OT}}\|$~[m/s$^2$]",
         [(d["t_ot"], d["ot"], S(k)) for k, d in data])
    _one(plt, f"fig{num + 3:02d}_{prefix}_weight_norm",
         f"weight-estimate magnitude, {what}", "time [s]",
         r"$\|\hat\theta(t)\|$",
         [(d["t"], d["th_norm"], S(k)) for k, d in data], logy=False)


def _fig_hot(plt, num, smooth=25):
    data = _runs("uuv", [("proposed", "_n150"), ("accel", "_n150")])
    if not data:
        return
    _one(plt, f"fig{num:02d}_higher_order_channel",
         "higher-order channel", "time [s]",
         r"$\|\eta(t)\|=\|\hat\theta-\Lambda\|$",
         [(d["t"], np.maximum(d["eta"], 1e-16), dict(STYLE[k]))
          for k, d in data if len(d["eta"])])
    allr = _runs("uuv", [("proposed", "_n150"), ("hart", "_n150"),
                         ("accel", "_n150"), ("gradient", "_n150")])
    _one(plt, f"fig{num + 1:02d}_control_effort",
         "control effort", "time [s]", r"$\|\tau(t)\|$~[N, N\,m]",
         [(d["t"], moving_rms(np.linalg.norm(
             d["tau"] if "tau" in d else d["u"], axis=1), smooth),
           dict(STYLE[k])) for k, d in allr])


def _fig_protocol(plt, num, smooth=25):
    """The doubled sliding window, where the first-order law leaves R^n."""
    data = _runs("uuv", [("proposed", ""), ("hart", "")])
    ref = load("uuv", "proposed", "_n150")
    if not data:
        return
    refst = dict(color="#8a8984", ls=(0, (1, 2)), lw=1.0,
                 label="proposed, $N=100$ (reference)")

    def mark(ax):
        ax.axvline(20.01, color="#52514e", lw=0.7, ls=(0, (4, 2)))
        ax.annotate(r"$t_{\mathrm{div}}$", xy=(20.01, ax.get_ylim()[1]),
                    xytext=(-3, -8), textcoords="offset points",
                    fontsize=6.5, ha="right", color="#52514e")

    s = [(d["t"], moving_rms(np.linalg.norm(d["ftil"], axis=1), smooth),
          dict(STYLE[k])) for k, d in data]
    if ref is not None:
        s.append((ref["t"], moving_rms(
            np.linalg.norm(ref["ftil"], axis=1), smooth), refst))
    _one(plt, f"fig{num:02d}_protocol_approx_error",
         r"doubled sliding window, $N=200$", "time [s]",
         r"$\|\tilde f(t)\|$~[m/s$^2$, rad/s$^2$]", s,
         ylim=(1e-2, 1e4), after=mark)

    def bound(ax):
        ax.axhline(100.0, color="#52514e", lw=0.7, ls=(0, (4, 2)))
        ax.annotate(r"$\bar\theta$", xy=(0.5, 100.0), xytext=(2, -9),
                    textcoords="offset points", fontsize=6.5, color="#52514e")

    s = [(d["t"], d["th_norm"], dict(STYLE[k])) for k, d in data]
    if ref is not None:
        s.append((ref["t"], ref["th_norm"], refst))
    _one(plt, f"fig{num + 1:02d}_protocol_weight_norm",
         r"weight-estimate magnitude, $N=200$", "time [s]",
         # headroom above the peak so the legend clears the curves
         r"$\|\hat\theta(t)\|$", s, logy=False, ylim=(0, 185),
         legend="upper right", after=bound)


def _fig_targetdnn(plt, num, tag="_small_spread", smooth=25):
    data = []
    for k in ("proposed", "hart", "accel", "gradient"):
        d = load("targetdnn", k, tag)
        if d is not None and len(d.get("th_err", [])):
            data.append((k, d))
    if not data:
        return
    _one(plt, f"fig{num:02d}_target_parameter_error",
         r"parameter error, known $\theta^*$", "time [s]",
         r"$\|\tilde\theta(t)\|$",
         [(d["t"], np.linalg.norm(d["th_err"], axis=1), dict(STYLE[k]))
          for k, d in data], logy=False)
    _one(plt, f"fig{num + 1:02d}_target_approx_error",
         r"approximation error, known $\theta^*$", "time [s]",
         r"$\|\tilde f(t)\|$~[m/s$^2$, rad/s$^2$]",
         [(d["t"], moving_rms(np.linalg.norm(d["ftil"], axis=1), smooth),
           dict(STYLE[k])) for k, d in data])
    s = [(d["t"], np.maximum(d["lam_min_phi_id"], 1e-18), dict(STYLE[k]))
         for k, d in data if len(d["lam_min_phi_id"])]
    if s:
        _one(plt, f"fig{num + 2:02d}_target_excitation",
             "excitation of the history stack", "time [s]",
             r"$\lambda_{\min}^{\mathrm{id}}(\Phi_J)$", s, ylim=(1e-16, 1e-8))


def _fig_spectrum(plt, num):
    for off, (dims, tag, ttl) in enumerate((
            ([13, 12, 12, 12, 12, 6], "deep", r"deep net, $\rho=660$"),
            ([13, 6, 6], "small", r"small net, $\rho=114$"))):
        net = DNN(dims)
        rng = np.random.default_rng(3)
        th = net.random_theta(rng, -0.25, 0.25)
        nid = int(net.identifiable_mask().sum())
        series = []
        for X, c, ls, lab in (
                (_traj_inputs(np.arange(20.0, 22.0, 0.01)), "#eb6834", "--",
                 "sliding 2 s window"),
                (_traj_inputs(np.arange(5.0, 30.0, 0.2)), "#2a78d6", "-",
                 "retained 0.2 s spacing"),
                (rng.uniform(-1, 1, (600, net.m)), "#1baf7a", ":",
                 "600 i.i.d. samples")):
            w = np.sort(eigvalsh(DNN.gramian(net.jacobian(X, th))))[::-1]
            series.append((np.arange(1, len(w) + 1), np.maximum(w, 1e-20),
                           dict(color=c, ls=ls, lw=1.2, label=lab)))

        def shade(ax, nid=nid, rho=net.rho):
            ax.axvspan(nid, rho, color=_fade("#52514e", 0.10), lw=0, zorder=0)
            ax.axvline(nid, color="#52514e", lw=0.8, ls=(0, (1, 2)))
            ax.annotate(f"{rho - nid} structurally\nunidentifiable",
                        xy=(nid, 1e-13), xytext=(-4, 0),
                        textcoords="offset points", fontsize=6,
                        color="#52514e", ha="right")

        _one(plt, f"fig{num + off:02d}_gramian_spectrum_{tag}",
             "spectrum of $\\Phi_J$, " + ttl, "eigenvalue index",
             r"$\lambda_i(\Phi_J)$", series, ylim=(1e-20, 1e4),
             xlim=(0, net.rho), legend="lower left", after=shade)


def _fig_gain(plt, num):
    data = _runs("uuv", [("proposed", "_n150"), ("hart", "_n150")])
    if not data:
        return
    _one(plt, f"fig{num:02d}_normalisation",
         "normalisation signal", "time [s]", r"$\mathcal{N}(t)$",
         [(d["t"], np.maximum(d["Nt"], 1e-3), dict(STYLE[k]))
          for k, d in data])
    series = []
    for k, d in data:
        st = dict(STYLE[k])
        series.append((d["t"], d["gam_max"], st))
        st2 = {kk: vv for kk, vv in st.items() if kk != "label"}
        st2["color"] = _fade(st["color"], 0.55)
        series.append((d["t"], d["gam_min"], st2))
    _one(plt, f"fig{num + 1:02d}_gain_band",
         "adaptation-gain spectral band", "time [s]",
         r"$\lambda_{\min}(\Gamma),\ \lambda_{\max}(\Gamma)$", series)


def _fig_allmethods(plt, num, smooth=25):
    """Figures 1 and 6 merged: all four tuners on one axes.

    The two comparison blocks share the proposed run and the baseline, so the
    approximation error of every method can be read off a single panel --
    proposed against Hart et al. (concurrent learning, no higher-order term),
    against Le/Patil (higher-order term, no concurrent learning), and against
    the plain gradient baseline that has neither.
    """
    data = _runs("uuv", [("proposed", "_n150"), ("hart", "_n150"),
                         ("accel", "_n150"), ("gradient", "_n150")])
    if not data:
        return
    _one(plt, f"fig{num:02d}_all_methods_approx_error",
         r"on-trajectory approximation error, retained stack, $N=150$",
         "time [s]", r"$\|\tilde f(t)\|$~[m/s$^2$, rad/s$^2$]",
         [(d["t"], moving_rms(np.linalg.norm(d["ftil"], axis=1), smooth),
           dict(STYLE[k])) for k, d in data],
         legend="upper right")


def export_figures(show=False, png=False, pdf=False):
    """Save every plot as its own picture, then show them all at once."""
    global _SHOW, _EXTRA
    _SHOW = show
    _EXTRA = tuple(e for e, on in (("png", png), ("pdf", pdf)) if on)
    FIGURE_INDEX.clear()
    plt = _mpl(show)
    _fig_comparison(plt, "cmp1", 1,
                    [("proposed", "_n150"), ("hart", "_n150"),
                     ("gradient", "_n150")],
                    r"$N=150$")
    _fig_comparison(plt, "cmp2", 5,
                    [("proposed", "_n150"), ("accel", "_n150"),
                     ("gradient", "_n150")],
                    r"$N=150$")
    _fig_hot(plt, 9)
    _fig_protocol(plt, 11)
    _fig_targetdnn(plt, 13)
    _fig_spectrum(plt, 16)
    _fig_gain(plt, 18)
    _fig_allmethods(plt, 20)
    if show and plt.get_backend().lower() != "agg":
        n = len(plt.get_fignums())
        print(f"\nopening {n} figure windows -- close them to finish",
              flush=True)
        try:
            plt.show()
        except Exception as ex:        # e.g. a toolkit present but no display
            print(f"could not open the windows ({type(ex).__name__}); "
                  f"the figure files were still written", flush=True)
    return len(FIGURE_INDEX)


# ==========================================================================
#  Self-tests
# ==========================================================================

def selftest_plant(T=2.0, h=1e-4):
    """Three independent checks on the UUV model.

    1.  ``UUV.jacobian_dot`` is computed by complex-step differentiation of
        ``UUV.jacobian``; compare it against central differences.
    2.  ``M(x) = J^-T M_b J^-1`` must be symmetric positive definite for every
        attitude, and ``g = M^-1`` must satisfy ``g g^+ = I`` exactly, since
        the control law inverts it.
    3.  Integrating the earth-frame model  xddot = f(x, xdot) + M^-1 tau
        must agree with integrating the body-frame equations of motion
        directly.  This is the check that catches a wrong Jdot, a transposed
        Jacobian or a missing term in the Coriolis matrix.
    """
    print("== UUV plant ==")
    rng = np.random.default_rng(0)
    plant = UUV()

    # --- 1. Jdot ----------------------------------------------------------
    err = 0.0
    for _ in range(50):
        eta2 = rng.uniform(-1.0, 1.0, 3)
        eta2[1] = np.clip(eta2[1], -1.2, 1.2)     # stay away from the gimbal
        d = rng.uniform(-1.0, 1.0, 6)
        Jd = UUV.jacobian_dot(eta2, d)
        num = np.zeros((6, 6))
        for i in range(3):
            dp = np.zeros(3)
            dp[i] = 1e-6
            num += (UUV.jacobian(eta2 + dp) - UUV.jacobian(eta2 - dp)) / 2e-6 * d[i]
        err = max(err, float(np.max(np.abs(Jd - num))))
    print(f"   Jdot: complex step vs central differences   {err:.2e}")
    assert err < 1e-6, err

    # --- 2. M(x) SPD and g g^+ = I ---------------------------------------
    sym = spd = inv = 0.0
    for _ in range(50):
        eta2 = rng.uniform(-1.0, 1.0, 3)
        M = plant.ginv_one(np.concatenate([rng.uniform(-5, 5, 3), eta2]))
        sym = max(sym, float(np.max(np.abs(M - M.T))) / np.max(np.abs(M)))
        spd = min(spd, 0.0) if np.min(eigvalsh(M)) > 0 else 1.0
        inv = max(inv, float(np.max(np.abs(np.linalg.solve(M, M) - np.eye(6)))))
    print(f"   M(x): asymmetry {sym:.1e}   SPD {'yes' if spd == 0 else 'NO'}   "
          f"g g^+ - I  {inv:.1e}")
    assert spd == 0.0 and sym < 1e-12 and inv < 1e-12

    # --- 3. earth frame vs body frame -------------------------------------
    def tau_e(t):
        """Generalised force in the earth frame, i.e. J^-T tau_body -- the same
        quantity the control law produces as tau = M(x) u."""
        return np.array([60.0 * np.sin(t), 40.0 * np.cos(0.7 * t), 25.0,
                         3.0 * np.sin(2.0 * t), 2.0, 1.5 * np.cos(t)])

    x = np.array([0.3, -0.2, 0.5, 0.1, -0.2, 0.4])
    nu = np.array([0.4, -0.1, 0.2, 0.05, -0.03, 0.08])
    xe, ve = x.copy(), UUV.jacobian(x[3:6]) @ nu
    xb, nub = x.copy(), nu.copy()
    for i in range(int(T / h)):
        t = i * h
        # earth frame, exactly the model the controller sees
        ae = (plant.f(np.concatenate([xe, ve]))[0]
              + np.linalg.solve(plant.ginv_one(xe), tau_e(t)))
        xe, ve = xe + h * ve, ve + h * ae
        # body frame, straight from the equations of motion, with the same
        # physical input: tau_body = J^T tau_e
        Jb = UUV.jacobian(xb[3:6])
        body = UUV.coriolis(nub) @ nub + UUV.damping(nub) * nub
        nub = nub + h * (Jb.T @ tau_e(t) - body) / UUV.M_DIAG
        xb = xb + h * (Jb @ nub)
    d = float(np.linalg.norm(xe - xb))
    print(f"   earth-frame vs body-frame state after {T:.0f} s   {d:.2e}")
    assert d < 1e-4, d
    print("   OK")


def selftest_jacobian():
    print("== DNN Jacobian vs central differences ==")
    rng = np.random.default_rng(0)
    net = DNN(DIMS)
    th = net.random_theta(rng)
    X = rng.uniform(-1, 1, (3, 12))
    _, J = net.forward_jac(X, th)
    eps = 1e-6
    Jn = np.zeros_like(J)
    for p in range(net.rho):
        dp = np.zeros(net.rho)
        dp[p] = eps
        Jn[:, :, p] = (net.forward(X, th + dp) - net.forward(X, th - dp)) / (2 * eps)
    err = np.max(np.abs(J - Jn)) / max(1e-12, np.max(np.abs(Jn)))
    mask = net.identifiable_mask()
    print(f"   rho = {net.rho}, identifiable = {mask.sum()}, "
          f"structurally zero columns = {(~mask).sum()}")
    print(f"   max relative Jacobian error = {err:.2e}")
    print(f"   max |J| on the zero columns = {np.abs(J[:, :, ~mask]).max():.1e}")
    assert err < 1e-6, err
    print("   OK")


def selftest_observer(T=15.0, h=0.01):
    print("== dynamic state-derivative observer, both signs of udot ==")
    rng = np.random.default_rng(1)
    net = DNN(DIMS)
    plant = UUV()
    th0 = net.random_theta(rng, -0.25, 0.25)
    for sign in (1.0, -1.0):
        ObserverMixin._usign = sign
        m = ProposedHOCL(net, plant,
                         base_gains(T_settle=5.0, stack_size=200, theta_bar=100.0),
                         th0.copy(), np.random.default_rng(2))
        rows = []
        for i in range(int(T / h) + 1):
            t = i * h
            ad, e, ed, r = m._err(t, m.x, m.v)
            X = np.concatenate([m.x, m.v])
            u = m._nominal_u(ad, e, ed, r, net.forward(X, m.th)[0])
            Dhat, _, _ = m._observer(ad, ed, r, m.rhat, m.Iobs, u)
            xdd = plant.f(X)[0] + u
            rows.append((t, np.linalg.norm(xdd - Dhat), np.linalg.norm(xdd)))
            if i < int(T / h):
                m.advance(t, h)
        a = np.array(rows)
        post = a[a[:, 0] >= 5.0]
        tagname = "as derived" if sign > 0 else "as printed in the paper"
        print(f"   udot sign {sign:+.0f} ({tagname}): "
              f"rms|Dtilde| = {np.sqrt(np.mean(post[:,1]**2)):.3e}  "
              f"max = {post[:,1].max():.3e}  "
              f"(rms|xddot| = {np.sqrt(np.mean(post[:,2]**2)):.3f})")
    ObserverMixin._usign = 1.0


def selftest_convergence(T=8.0, sliding=False):
    print("== step halving on observables ==")
    rng = np.random.default_rng(1)
    net = DNN(DIMS)
    plant = UUV()
    th0 = net.random_theta(rng, -0.25, 0.25)
    grid = np.random.default_rng(11).uniform(-1, 1, (200, net.m))

    def gains(h):
        # the data protocol is expressed in *time*, so it is h-invariant
        if sliding:
            return base_gains(T_settle=3.0, stack_size=int(round(2.0 / h)),
                              stack_refresh=int(round(0.05 / h)),
                              theta_bar=100.0, stack_mode="sliding")
        return base_gains(T_settle=3.0, stack_size=200, theta_bar=100.0,
                          stack_mode="spread",
                          stack_sample_every=int(round(0.1 / h)),
                          stack_min_size=20)

    def final(cls, h):
        m = cls(net, plant, gains(h), th0.copy(), np.random.default_rng(2))
        run(m, T=T, h=h, ot_X=None)
        # thetahat itself is not a fair metric: Phi_J is numerically singular,
        # so the weights drift inside its null space while the function they
        # represent is well determined.
        return (np.concatenate([m.x, m.v]),
                net.forward(grid, m.th).ravel() / np.sqrt(len(grid)))

    print(f"   stack protocol: {'sliding 2 s' if sliding else 'retained (spread)'}")
    print(f"   {'method':26s} {'quantity':9s} {'|y(h)-y(h/2)|':>14s} "
          f"{'|y(h/2)-y(h/4)|':>16s} {'order':>7s}")
    for cls in (AccelGradDNN, HartCLDNN, ProposedHOCL):
        outs = [final(cls, h) for h in (0.02, 0.01, 0.005)]
        for i, q in enumerate(("state", "Psi(.)")):
            d1 = np.linalg.norm(outs[0][i] - outs[1][i])
            d2 = np.linalg.norm(outs[1][i] - outs[2][i])
            p = np.log2(d1 / d2) if d2 > 0 else np.inf
            print(f"   {(cls.name if i == 0 else ''):26s} {q:9s} "
                  f"{d1:14.3e} {d2:16.3e} {p:7.2f}", flush=True)



# ==========================================================================
#  Hyperparameter search for the proposed tuner
# ==========================================================================
#
#  Scope: only the hyperparameters that belong to the proposed tuner are
#  searched -- beta, kappa, nu, and the factor mu_scale >= 1 by which mu1, mu2
#  exceed their (13) bounds.  Everything shared with the baselines (alpha1, k1,
#  gamma1, gamma2, Gamma(0), the gain band, theta_bar, the DNN, the plant and
#  the data protocol) is held at the published values, so the comparison stays
#  like-for-like and the baselines never have to be re-run: nu, kappa and mu
#  enter no law but this one.
#
#  Constraints enforced, so anything found is quotable without caveat:
#      nu in (0, 1/4]  (eq. (5)),  mu_scale >= 1  (so (13) still holds),
#      and no divergence.
#
#  Objective: geometric mean of the three metric ratios against the reference
#  gains, so no metric can be bought by wrecking another.
#
#      python3 hocl_sim.py tune screen     # 15 s screen on N=100
#      python3 hocl_sim.py tune verify '{"beta":0.5,"kappa":0.1,"nu":0.05,"mu_scale":1.0}'
#      python3 hocl_sim.py tune seeds      # re-check the winner on held-out seeds
#
# --------------------------------------------------------------------------- #
#  One evaluation
# --------------------------------------------------------------------------- #


def _build(stack_size, T, n_ot, seed_w=None):
    """``seed_w`` overrides the DNN weight-initialisation seed, so a tuning can
    be re-checked on an independent draw of theta(0) rather than only on the
    one it was selected against."""
    global SEED_W
    net = DNN(DIMS)
    old = SEED_W
    try:
        if seed_w is not None:
            SEED_W = int(seed_w)
        plant, theta0, _ = build_scenario("uuv", net, 0.15, T)
    finally:
        SEED_W = old
    ot = off_trajectory_set(T, n_pts=n_ot)
    return net, plant, theta0, ot


#: hyperparameters that belong to the proposed tuner alone
OWN = ("beta", "kappa", "nu")
#: gains shared with the concurrent-learning baseline -- changing one of these
#: is only legitimate if every method is re-run at the same value
SHARED = ("gamma1", "gamma2", "Gamma0", "lam_gam_min", "lam_gam_max",
          "alpha1", "k1", "theta_bar")


def evaluate(cand, T=15.0, stack_size=100, n_ot=40, ot_every=50, h=0.01,
             method="proposed", seed_w=None):
    """Run one tuner with ``cand`` and return its metrics.

    ``cand`` may carry the proposed tuner's own knobs (OWN, plus ``mu_scale``)
    and, for the shared-gain study, any key in SHARED -- in which case the
    caller is responsible for running every method at the same shared values.
    """
    net, plant, theta0, ot = _build(stack_size, T, n_ot, seed_w)
    g = base_gains(stack_size=stack_size, stack_mode="sliding",
                     theta_bar=100.0)
    for k in SHARED:
        if k in cand:
            setattr(g, k, float(cand[k]))
    for k in OWN:
        if k in cand:
            setattr(g, k, float(cand[k]))
    g.mu1 = g.mu2 = None                      # re-derive from (13)
    g.finalize()
    ms = float(cand.get("mu_scale", 1.0))
    assert ms >= 1.0, "mu_scale < 1 violates the sufficient conditions (13)"
    assert 0.0 < g.nu <= 0.25, "nu must lie in (0, 1/4]"
    g.mu1 *= ms
    g.mu2 *= ms

    cls = METHODS[method][0]
    m = cls(net, plant, g, theta0.copy(), np.random.default_rng(SEED_M))
    t0 = time.perf_counter()
    res = dict(run(m, T=T, h=h, ot_X=ot, ot_every=ot_every))
    res["t_start"] = 10.0
    res["t_peak"] = g.T_settle
    s = summarise(res)

    t = res["t"]
    win = t >= 6.0
    eta = (np.asarray(res["eta"], dtype=float) if len(res["eta"])
           else np.full_like(t, np.nan))
    thn = np.asarray(res["th_norm"], dtype=float)
    Nt = np.asarray(res["Nt"], dtype=float)
    gmax = np.asarray(res["gam_max"], dtype=float)
    a_gam = 0.5 * h * g.beta * np.median(Nt[win]) * np.median(gmax[win])
    return {
        "method": method,
        "seed_w": SEED_W if seed_w is None else int(seed_w),
        **{k: s[k] for k in ("rms_e", "rms_ftil", "rms_ot", "peak_ftil",
                             "final_th", "t_div")},
        "eta_ratio": float(np.median(eta[win]) / np.median(thn[win])),
        "a_gamma": float(a_gam),
        "mix": float(a_gam / (1.0 + a_gam)),
        "gam_max": float(np.median(gmax[win])),
        "N_med": float(np.median(Nt[win])),
        "max_th": float(np.max(thn)),
        "wall": round(time.perf_counter() - t0, 1),
    }


def _job(args):
    i, cand, kw = args
    try:
        r = evaluate(cand, **kw)
    except Exception as ex:                                  # keep the sweep alive
        r = {"error": f"{type(ex).__name__}: {ex}"}
    lab = kw.get("method", "proposed")
    print(f"  [{i:3d}] {lab:9s} {json.dumps(cand)}  ->  "
          + (r["error"] if "error" in r else
             f"e {r['rms_e']:.5f}  ftil {r['rms_ftil']:.4f}  ot {r['rms_ot']:.4f}"
             f"  eta/th {r['eta_ratio']:.2e}  mix {r['mix']:.3f}"
             f"  tdiv {r['t_div']}  ({r['wall']}s)"), flush=True)
    return {**cand, **r}


def sweep(cands, tag, **kw):
    os.makedirs(TUNING, exist_ok=True)
    print(f"== {tag}: {len(cands)} candidates on {NPROC} workers ==", flush=True)
    t0 = time.perf_counter()
    if NPROC > 1:
        with Pool(NPROC) as p:
            rows = p.map(_job, [(i, c, kw) for i, c in enumerate(cands)])
    else:
        rows = [_job((i, c, kw)) for i, c in enumerate(cands)]
    path = os.path.join(TUNING, f"{tag}.json")
    with open(path, "w") as fh:
        json.dump({"kw": kw, "rows": rows}, fh, indent=1)
    print(f"-- {tag} done in {(time.perf_counter() - t0) / 60:.1f} min -> {path}",
          flush=True)
    return rows


def tune_score(rows, ref):
    """Geometric mean of the three metric ratios; inf for a diverged run."""
    out = []
    for r in rows:
        if "error" in r or np.isfinite(r.get("t_div", np.nan)):
            out.append((float("inf"), r))
            continue
        q = 1.0
        for k in ("rms_e", "rms_ftil", "rms_ot"):
            q *= r[k] / ref[k]
        out.append((q ** (1.0 / 3.0), r))
    out.sort(key=lambda z: z[0])
    return out


# --------------------------------------------------------------------------- #
#  Stage 1 -- screen on the headline protocol, short horizon
# --------------------------------------------------------------------------- #

#: the reference point every score is measured against: the gains as published
#: by Hart et al. and Le et al. would set them, i.e. nu at the largest value
#: eq. (5) allows.  The shipped default is nu = 1/20, found by this search.
BASE = {"beta": 0.5, "kappa": 0.1, "nu": 0.25, "mu_scale": 1.0}
TUNED = {"beta": 0.5, "kappa": 0.1, "nu": 0.05, "mu_scale": 1.0}

#: kappa and nu are the two knobs that actually move the filter (see README);
#: beta and mu_scale are included to verify they are inert / monotone.
KAPPA = [0.0, 1e-3, 1e-2, 0.3, 1.0]
NU = [0.03, 0.0625, 0.125]

SCREEN = dict(T=15.0, stack_size=100, n_ot=40, ot_every=50)


def _uniq(cands):
    seen, out = set(), []
    for c in cands:
        k = json.dumps(c, sort_keys=True)
        if k not in seen:
            seen.add(k)
            out.append(c)
    return out


def stage1():
    """Coordinate sweep.  kappa and nu act through nearly separable mechanisms
    (kappa sets where Gamma settles; nu enters only through (1+nu/2) and the
    P-growth coefficient, both monotone), so a coordinate sweep is adequate and
    costs a sixth of the full grid on this two-core box."""
    cands = [BASE]
    cands += [dict(BASE, kappa=k) for k in KAPPA]
    cands += [dict(BASE, nu=n) for n in NU]
    cands += [dict(BASE, beta=b) for b in (0.05, 5.0)]      # expected inert
    cands += [dict(BASE, mu_scale=s) for s in (10.0,)]      # expected monotone
    return sweep(_uniq(cands), "stage1", **SCREEN)


def stage1b(best):
    """Second coordinate pass: nu swept at the best kappa, plus a local
    refinement of kappa around the winner."""
    cands = [dict(best, nu=n) for n in NU + [0.25]]
    cands += [dict(best, kappa=k) for k in (best["kappa"] / 3.0,
                                            best["kappa"] * 3.0)]
    return sweep(_uniq(cands), "stage1b", **SCREEN)


# --------------------------------------------------------------------------- #
#  Stage 2 -- full length, both protocols, no divergence allowed
# --------------------------------------------------------------------------- #

FULL100 = dict(T=30.0, stack_size=100, n_ot=100, ot_every=10)
FULL200 = dict(T=30.0, stack_size=200, n_ot=100, ot_every=10)


def verify(cands):
    a = sweep(cands, "verify_n100", **FULL100)
    b = sweep(cands, "verify_n200", **FULL200)
    return a, b


# --------------------------------------------------------------------------- #
#  Shared-gain probe -- NOT part of the tuning; evidence for the author
# --------------------------------------------------------------------------- #
#
#  The screen shows that no setting of the proposed tuner's own knobs slows the
#  Lambda -> thetahat filter: the sufficient conditions (13) pin mu2 from below
#  at (1 + nu/2) gamma1 / beta, so
#
#      beta N(t) = beta + 1.05 mu_scale [ 2||J||^2/k1 + (1+nu/2) gamma1 tr(PhiJ) ]
#
#  cannot be reduced, and the per-half-step mixing a*Gamma = h beta N Gamma / 2
#  is ~10 even with zero forgetting, because Gamma(0) = 0.5.  The only way into
#  the regime where the higher-order channel is actually filtering is to lower
#  the least-squares band, which is SHARED with Hart et al. -- so this probe
#  runs both concurrent-learning laws at each setting, which keeps the
#  comparison like-for-like.

def seed_check(cands=(BASE, TUNED), seeds=(1, 11, 12)):
    """Re-run candidates on independent draws of theta(0).

    The gains were selected on SEED_W = 1; a tuning that only helps on the draw
    it was fitted to is overfitting, so this is the check that decides whether
    the result is reportable.
    """
    for sd in seeds:
        sweep(list(cands), f"seed{sd}_n100", seed_w=sd, **FULL100)


def band_probe(scales=(1.0, 0.2, 0.1, 0.03)):
    rows = []
    for sc in scales:
        c = {"Gamma0": 0.5 * sc, "lam_gam_max": 1.0 * sc,
             "lam_gam_min": 1e-4 * min(1.0, sc)}
        for meth in ("proposed", "hart"):
            rows += sweep([c], f"band_{sc:g}_{meth}", method=meth, **SCREEN)
    return rows


# ==========================================================================
#  Command line
# ==========================================================================

def main(argv=None):
    if argv is None and IN_NOTEBOOK:
        argv = []                  # a notebook's sys.argv belongs to the kernel
    ap = argparse.ArgumentParser(
        description=__doc__.splitlines()[0],
        formatter_class=argparse.RawDescriptionHelpFormatter)
    sub = ap.add_subparsers(dest="cmd", required=False)

    p = sub.add_parser("run", help="integrate trajectories into results/")
    p.add_argument("--all", action="store_true", help="every run in STUDIES")
    p.add_argument("--scenario", choices=["uuv", "targetdnn"])
    p.add_argument("--methods", default="proposed,hart,accel,gradient")
    p.add_argument("--tag", default="")
    p.add_argument("--T", type=float, default=T_RUN)
    p.add_argument("--h", type=float, default=0.01)
    p.add_argument("--dims", default=None)
    p.add_argument("--stack", default="retained", choices=["retained", "sliding", "spread"])
    p.add_argument("--stack-size", type=int, default=150)
    p.add_argument("--stack-sample-every", type=int, default=50,
                   help="'spread' stack: retain one datum every N steps")
    p.add_argument("--stack-min-size", type=int, default=40,
                   help="'spread' stack: samples needed before it activates")
    p.add_argument("--gamma2", type=float, default=1e-3)
    p.add_argument("--theta-bar", type=float, default=100.0)
    p.add_argument("--pert", type=float, default=0.15)
    p.add_argument("--mu-scale", type=float, default=1.0)

    sub.add_parser("metrics", help="write metrics.csv only")
    fg = sub.add_parser("figures", help="save every plot as an .eps")
    fg.add_argument("--no-show", action="store_true",
                    help="write the files without opening figure windows")
    fg.add_argument("--png", action="store_true",
                    help="also write a .png of each figure")
    fg.add_argument("--pdf", action="store_true",
                    help="also write a .pdf of each figure")
    sub.add_parser("excitation", help="Gramian excitation study")
    sub.add_parser("slim", help="shrink results/ into results_slim/")
    al = sub.add_parser("all", help="metrics.csv + figures, shown on screen")
    al.add_argument("--no-show", action="store_true",
                    help="write the files without opening figure windows")
    al.add_argument("--png", action="store_true",
                    help="also write a .png of each figure")
    al.add_argument("--pdf", action="store_true",
                    help="also write a .pdf of each figure")
    tp = sub.add_parser("tune", help="hyperparameter search for the proposed tuner")
    tp.add_argument("stage", nargs="?", default="screen",
                    choices=["screen", "verify", "seeds", "band"])
    tp.add_argument("cands", nargs="*",
                    help="verify: JSON gain dicts, e.g. '{\"nu\": 0.05}'")

    t = sub.add_parser("selftest", help="plant, Jacobian, observer, step halving")
    t.add_argument("--quick", action="store_true",
                   help="skip the step-halving check (it is the slow one)")
    t.add_argument("--sliding", action="store_true",
                   help="step halving on the sliding stack instead")

    a = ap.parse_args(argv)
    if a.cmd is None:                 # bare `python3 hocl_sim.py`
        a = ap.parse_args(["all"])
    if a.cmd == "run":
        if a.all:
            for st in STUDIES:
                # an entry's own T/h win over the command-line defaults
                run_study(**{"T": a.T, "h": a.h, **st})
        else:
            if not a.scenario:
                ap.error("run: give --scenario or --all")
            run_study(a.scenario, a.methods, a.tag, a.T, a.h, a.dims, a.stack,
                      a.stack_size, a.gamma2, a.theta_bar, a.pert, a.mu_scale,
                      a.stack_sample_every, a.stack_min_size)
    elif a.cmd == "metrics":
        export_metrics_csv()
    elif a.cmd == "figures":
        export_figures(show=not a.no_show, png=a.png, pdf=a.pdf)
    elif a.cmd == "excitation":
        excitation_rows(verbose=True)
    elif a.cmd == "slim":
        slim_results()
    elif a.cmd == "all":
        csv_path = export_metrics_csv()
        n = export_figures(show=not a.no_show, png=a.png, pdf=a.pdf)
        kind = " and ".join("." + e for e in (_EXT,) + _EXTRA)
        print(f"\nDone: {os.path.basename(csv_path)} and {n} plots saved as "
              f"{kind} in\n{HERE}", flush=True)
    elif a.cmd == "tune":
        if a.stage == "screen":
            rows = stage1()
            ref = next(r for r in rows
                       if all(r.get(k) == v for k, v in BASE.items()))
            print("\n== ranked (geometric mean of the three metric ratios) ==")
            for q, r in tune_score(rows, ref)[:15]:
                print(f"  {q:6.4f}  beta {r['beta']:<6g} kappa {r['kappa']:<7g} "
                      f"nu {r['nu']:<7g} mu {r['mu_scale']:<5g}  "
                      f"e {r['rms_e']:.5f} ftil {r['rms_ftil']:.4f} "
                      f"ot {r['rms_ot']:.4f}  eta/th {r['eta_ratio']:.2e}")
        elif a.stage == "verify":
            verify([json.loads(c) for c in a.cands] or [dict(BASE), dict(TUNED)])
        elif a.stage == "seeds":
            seed_check()
        elif a.stage == "band":
            band_probe()
    elif a.cmd == "selftest":
        selftest_plant()
        selftest_jacobian()
        selftest_observer()
        if not a.quick:
            selftest_convergence(sliding=a.sliding)


if __name__ == "__main__":
    main()



==> anc/metrics.csv <==
table,group,method,label,e_lin,e_ang,tau_lin,tau_ang,ftil_lin,ftil_ang,ftil_ot,th_final,e,ftil,peak_ftil,t_conv,t_div,therr,therr_id,lam_e,rho,n_identifiable,npts,lam_min,lam_min_id,lam_max
cmp1,,proposed,Proposed NACL-DNN,0.00241747,0.00231147,253.671,20.0487,0.249879,0.239129,0.577624,7.95469,0.0033447,0.345865,1.93816,,,,,,,,,,,
cmp1,,hart,Hart et al. Lb-CL-DNN,0.00315701,0.00311001,253.681,20.0955,0.323927,0.323647,0.58958,8.04359,0.00443158,0.457903,1.94577,,,,,,,,,,,
cmp1,,gradient,Lb-DNN baseline (first-order),0.00689485,0.00330739,253.477,19.9372,0.701069,0.334894,1.05313,7.70435,0.00764708,0.776951,1.53634,,,,,,,,,,,
cmp1_impr,,hart,vs. Hart et al. Lb-CL-DNN,23.4254,25.6764,0.00375168,0.232944,22.8594,26.1141,2.02799,,24.5257,24.4678,,,,,,,,,,,,
cmp1_impr,,gradient,vs. Lb-DNN baseline (first-order),64.938,30.112,-0.0768097,-0.559339,64.3574,28.5956,45.1515,,56.2617,55.4844,,,,,,,,,,,,
cmp2,,proposed,Proposed NACL-DNN,0.00241747,0.00231147,253.671,20.0487,0.249879,0.239129,0.577624,7.95469,0.0033447,0.345865,1.93816,,,,,,,,,,,
cmp2,,accel,Le et al. A-DNN (no CL),0.00629854,0.00340699,253.431,19.9341,0.810674,0.461485,1.03856,7.59105,0.00716095,0.932824,2.10171,,,,,,,,,,,
cmp2,,gradient,Lb-DNN baseline (first-order),0.00689485,0.00330739,253.477,19.9372,0.701069,0.334894,1.05313,7.70435,0.00764708,0.776951,1.53634,,,,,,,,,,,
cmp2_impr,,accel,vs. Le et al. A-DNN (no CL),61.6186,32.1551,-0.0948283,-0.574914,69.1764,48.1827,44.3824,,53.2924,62.9228,,,,,,,,,,,,
cmp2_impr,,gradient,vs. Lb-DNN baseline (first-order),64.938,30.112,-0.0768097,-0.559339,64.3574,28.5956,45.1515,,56.2617,55.4844,,,,,,,,,,,,
protocol,retained N=150 (SV replacement),proposed,Proposed NACL-DNN,0.00241747,0.00231147,253.671,20.0487,0.249879,0.239129,0.577624,7.95469,0.0033447,0.345865,1.93816,>tf,,,,0,,,,,,
protocol,retained N=150 (SV replacement),hart,Hart et al. Lb-CL-DNN,0.00315701,0.00311001,253.681,20.0955,0.323927,0.323647,0.58958,8.04359,0.00443158,0.457903,1.94577,>tf,,,,0,,,,,,
excitation,deep,deep,sliding window 2s,,,,,,,,,,,,,,,,,702,702,200,-1.306e-13,-1.306e-13,471.974
excitation,deep,deep,sliding window 2s,,,,,,,,,,,,,,,,,702,702,600,-3.72971e-13,-3.72971e-13,1415.97
excitation,deep,deep,retained 0.2s spacing,,,,,,,,,,,,,,,,,702,702,125,-6.27024e-14,-6.27024e-14,275.231
excitation,deep,deep,iid U(-1:1)^12,,,,,,,,,,,,,,,,,702,702,600,1.63399e-11,1.63399e-11,1306.54
excitation,small,small,sliding window 2s,,,,,,,,,,,,,,,,,120,120,200,-1.60227e-13,-1.60227e-13,1032.78
excitation,small,small,sliding window 2s,,,,,,,,,,,,,,,,,120,120,600,-3.65213e-13,-3.65213e-13,3098.72
excitation,small,small,retained 0.2s spacing,,,,,,,,,,,,,,,,,120,120,125,-5.27821e-14,-5.27821e-14,422.593
excitation,small,small,iid U(-1:1)^12,,,,,,,,,,,,,,,,,120,120,600,0.0129083,0.0129083,806.417

